Gravitational radiation from inspiralling compact objects: Spin-spin effects completed at the next-to-leading post-Newtonian order

Using the gravitational potential and source multipole moments bilinear in the spins, first computed to next-to-leading order (NLO) in the post-Newtonian (PN) expansion within the effective field theory (EFT) framework, we complete here the derivation of the dynamical invariants and flux-balance equations, including energy and angular momentum. We use these results to calculate spin-spin effects in the orbital frequency and accumulated phase to NLO for circular orbits. We also derive the linear momentum and center-of-mass fluxes and associated kick-velocity, to the highest relevant PN order. We explicitly demonstrate the equivalence between the quadratic-in-spin source multipoles obtained using the EFT formalism and those rederived later with more traditional tools, leading to perfect agreement for spin-spin radiative observables to NLO among both approaches.

==> anc/NLOSS.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Load xAct`*)


<<xAct`xTensor`;

DefManifold[M3,3,{b,c,e,f,g,h,i,j,k,l,m,p,q,s}];
DefParameter[time,PrintAs->"t"];
DefMetric[1,Metricdelta[-i,-j],PD,{",","\[PartialD]"},PrintAs->"\[Delta]",FlatMetric->True]

DefTensor[r[],{M3,time}];
DefTensor[S1[i,j],{M3,time},Antisymmetric[{i,j}]];
DefTensor[S2[i,j],{M3,time},Antisymmetric[{i,j}]];
DefTensor[x[i],{M3,time}];
DefTensor[v[i],{M3,time}];
DefTensor[a[i],{M3,time}];
DefTensor[n[i],{M3,time}];
DefTensor[s1[i],{M3,time}];
DefTensor[s2[i],{M3,time}];
DefTensor[S[i],{M3,time}];
DefTensor[\[CapitalSigma][i],{M3,time}];
DefConstantSymbol/@{G,M,\[Epsilon],\[Nu],m1,m2,\[Kappa],\[Delta]m,Ce1,Ce2,dm,km,kp,X};

change1to2rule={x1->x2,x2->x1,v1->v2,v2->v1,m1->m2,m2->m1,S1->S2,S10->S20,S2->S1,S20->S10,a1->a2,a2->a1,b1->b2,b2->b1,s1->s2,s2->s1,IndexRule[x[i_],-x[i]],IndexRule[v[i_],-v[i]],IndexRule[a[i_],-a[i]],IndexRule[\[CapitalSigma][i_],-\[CapitalSigma][i]],IndexRule[n[i_],-n[i]],Ce1->Ce2,Ce2->Ce1};


vsq[]:=v[]^2;
nv[]:=Scalar[n[i]v[j]Metricdelta[-i,-j]];
nS[]:=Scalar[n[i]S[j]Metricdelta[-i,-j]];
n\[CapitalSigma][]:=Scalar[n[i]\[CapitalSigma][j]Metricdelta[-i,-j]];
vS[]:=Scalar[v[i]S[j]Metricdelta[-i,-j]];
v\[CapitalSigma][]:=Scalar[v[i]\[CapitalSigma][j]Metricdelta[-i,-j]];
SS[]:=Scalar[S[i]S[j]Metricdelta[-i,-j]];
S\[CapitalSigma][]:=Scalar[S[i]\[CapitalSigma][j]Metricdelta[-i,-j]];
\[CapitalSigma]\[CapitalSigma][]:=Scalar[\[CapitalSigma][i]\[CapitalSigma][j]Metricdelta[-i,-j]];
nS1[]:=Scalar[n[i]s1[j]Metricdelta[-i,-j]];
nS2[]:=Scalar[n[i]s2[j]Metricdelta[-i,-j]];
vS1[]:=Scalar[v[i]s1[j]Metricdelta[-i,-j]];
vS2[]:=Scalar[v[i]s2[j]Metricdelta[-i,-j]];
ncS1[i_]:=Scalar[epsilonMetricdelta[i,-l,-k]n[l]s1[k]];
ncS2[i_]:=Scalar[epsilonMetricdelta[i,-l,-k]n[l]s2[k]];
vcS1[i_]:=Scalar[epsilonMetricdelta[i,-l,-k]v[l]s1[k]];
vcS2[i_]:=Scalar[epsilonMetricdelta[i,-l,-k]v[l]s2[k]];
S1dncv[]:=Scalar[epsilonMetricdelta[-i,-j,-k]n[j]s1[i]v[k]];
S2dncv[]:=Scalar[epsilonMetricdelta[-i,-j,-k]n[j]s2[i]v[k]];
S1dnvc[]:=Scalar[epsilonMetricdelta[-i,-j,-k]n[j]s1[i]v[k]];
S2dnvc[]:=Scalar[epsilonMetricdelta[-i,-j,-k]n[j]s2[i]v[k]];
ndS1cS2[]:=Scalar[epsilonMetricdelta[-i,-j,-k]n[i]s1[j]s2[k]];
vdS1cS2[]:=Scalar[epsilonMetricdelta[-i,-j,-k]v[i]s1[j]s2[k]];
Sdnc\[CapitalSigma][]:=Scalar[epsilonMetricdelta[-i,-j,-k]S[i]n[j]\[CapitalSigma][k]];
\[CapitalSigma]dncS[]:=Scalar[epsilonMetricdelta[-i,-j,-k]\[CapitalSigma][i]n[j]S[k]];
Sdncv[]:=Scalar[epsilonMetricdelta[-i,-j,-k]S[i]n[j]v[k]];
\[CapitalSigma]dncv[]:=Scalar[epsilonMetricdelta[-i,-j,-k]\[CapitalSigma][i]n[j]v[k]];
vdnc\[CapitalSigma][]:=Scalar[epsilonMetricdelta[-i,-j,-k]v[i]n[j]\[CapitalSigma][k]];
S1cS2[i_]:=Scalar[epsilonMetricdelta[i,-l,-k]s1[l]s2[k]];
ncS[i_]:=Scalar[epsilonMetricdelta[i,-l,-k]n[l]S[k]];
nc\[CapitalSigma][i_]:=Scalar[epsilonMetricdelta[i,-l,-k]n[l]\[CapitalSigma][k]];
vcS[i_]:=Scalar[epsilonMetricdelta[i,-l,-k]v[l]S[k]];
vc\[CapitalSigma][i_]:=Scalar[epsilonMetricdelta[i,-l,-k]v[l]\[CapitalSigma][k]];
ncv[i_]:=Scalar[epsilonMetricdelta[i,-l,-k]n[l]v[k]];
ncv[i_]:=Scalar[epsilonMetricdelta[i,-l,-k]n[l]v[k]];
Sc\[CapitalSigma][i_]:=Scalar[epsilonMetricdelta[i,-l,-k]S[l]\[CapitalSigma][k]];
V[i___]:=v[i];


(* ::Section:: *)
(*Acceleration*)


aN[i_]:=-((G M n[i])/r[]^2);
a1PN[i_]:=-((2 G M (-2+\[Nu]) nv[] v[i])/r[]^2)+(G M n[i] (4 G M (2+\[Nu])+3 \[Nu] r[] (nv[]^2-2 vsq[])-2 r[] vsq[]))/(2 r[]^3)//NoScalar;
aLOSS[i_]:=G 3/(4 M r[]^4) (((-8-4 kp) nS[]+(-4 dm+2 km-2 dm kp) n\[CapitalSigma][]) S[i]+((-4 dm+2 km-2 dm kp) nS[]+(2 dm km+8 \[Nu]+kp (-2+4 \[Nu])) n\[CapitalSigma][]) \[CapitalSigma][i]+n[i] ((20+10 kp) nS[]^2+(20 dm-10 km+10 dm kp) nS[] n\[CapitalSigma][]+(-5 dm km+kp (5-10 \[Nu])-20 \[Nu]) n\[CapitalSigma][]^2+(-4-2 kp) SS[]+(-4 dm+2 km-2 dm kp) S\[CapitalSigma][]+(dm km+4 \[Nu]+kp (-1+2 \[Nu])) \[CapitalSigma]\[CapitalSigma][]))//NoScalar;
aNLOSS[i_]:=G/(M r[]^4) (1/8 A0[i]+(G M)/r[] 1/2 A1[i]);


A0[i_]:=S[i] ((72+36 dm km-36 kp) nv[] vS[]+nS[] ((-60 dm km+120 \[Nu]+60 kp (1+\[Nu])) nv[]^2+(-24 kp (1+4 \[Nu])-24 (1+8 \[Nu])) vsq[])+n\[CapitalSigma][] ((60 dm (-2+\[Nu])+30 dm kp (2+\[Nu])+km (-60+90 \[Nu])) nv[]^2+(-12 dm kp (1+4 \[Nu])-12 dm (-1+8 \[Nu])+km (12+48 \[Nu])) vsq[])+(120 dm-36 dm kp+km (36-72 \[Nu])) nv[] v\[CapitalSigma][])+((48 dm-36 dm kp+km (36-72 \[Nu])) nv[] vS[]+nS[] ((60 dm \[Nu]+30 dm kp (2+\[Nu])+km (-60+90 \[Nu])) nv[]^2+(-12 dm kp (1+4 \[Nu])-12 dm (1+8 \[Nu])+km (12+48 \[Nu])) vsq[])+n\[CapitalSigma][] ((30 dm km (-2+\[Nu])-120 (-1+\[Nu])^2-30 kp (-2+5 \[Nu]+2 \[Nu]^2)) nv[]^2+(12 dm km (1+4 \[Nu])+12 kp (-1+2 \[Nu]) (1+4 \[Nu])+24 (1-\[Nu]+8 \[Nu]^2)) vsq[])+(96-36 dm km (-1+\[Nu])-264 \[Nu]+36 kp (-1+3 \[Nu])) nv[] v\[CapitalSigma][]) \[CapitalSigma][i]+v[i] ((120 kp (-2+\[Nu])+240 \[Nu]) nS[]^2 nv[]+(-120 km (-2+\[Nu])+120 dm kp (-2+\[Nu])+240 dm (1+\[Nu])) nS[] nv[] n\[CapitalSigma][]+(-60 dm km (-2+\[Nu])-60 kp (-2+\[Nu]) (-1+2 \[Nu])-240 (-1+2 \[Nu]+\[Nu]^2)) nv[] n\[CapitalSigma][]^2+(-12 dm km+kp (60-24 \[Nu])-48 (1+\[Nu])) nv[] SS[]+(-24 dm kp (-3+\[Nu])+72 km (-1+\[Nu])-48 dm (3+\[Nu])) nv[] S\[CapitalSigma][]+(72+12 dm km+kp (84-24 \[Nu])-48 \[Nu]) nS[] vS[]+(-12 dm kp (-3+\[Nu])-24 dm \[Nu]-12 km (3+\[Nu])) n\[CapitalSigma][] vS[]+(-12 dm kp (-3+\[Nu])-24 dm (-1+\[Nu])-12 km (3+\[Nu])) nS[] v\[CapitalSigma][]+(-36 dm km+12 kp (3-6 \[Nu]+2 \[Nu]^2)+24 (-2+\[Nu]+2 \[Nu]^2)) n\[CapitalSigma][] v\[CapitalSigma][]+(12 dm km (-3+2 \[Nu])+48 (-2+5 \[Nu]+\[Nu]^2)+12 kp (3-8 \[Nu]+2 \[Nu]^2)) nv[] \[CapitalSigma]\[CapitalSigma][])+n[i] ((-360-60 dm km+60 kp) nS[] nv[] vS[]+(-240 dm+60 dm kp+60 km (-1+2 \[Nu])) nv[] n\[CapitalSigma][] vS[]+(12 dm km+12 kp (-1+\[Nu])+24 (3+\[Nu])) vS[]^2+nS[] n\[CapitalSigma][] ((-420 dm \[Nu]+210 km \[Nu]-210 dm kp \[Nu]) nv[]^2+(-360 km \[Nu]+240 dm kp \[Nu]+60 dm (1+8 \[Nu])) vsq[])+nS[]^2 ((-420 \[Nu]-210 kp \[Nu]) nv[]^2+(30 dm km+60 (1+8 \[Nu])+30 kp (1+8 \[Nu])) vsq[])+n\[CapitalSigma][]^2 ((105 dm km \[Nu]+420 \[Nu]^2+105 kp \[Nu] (-1+2 \[Nu])) nv[]^2+(-150 dm km \[Nu]-30 kp \[Nu] (-5+8 \[Nu])-60 \[Nu] (1+8 \[Nu])) vsq[])+SS[] ((30 dm km+30 kp (-1+\[Nu])+60 (2+\[Nu])) nv[]^2+(-12 dm km-48 kp \[Nu]-12 (3+8 \[Nu])) vsq[])+S\[CapitalSigma][] ((km (60-150 \[Nu])+30 dm kp (-2+\[Nu])+60 dm (4+\[Nu])) nv[]^2+(12 dm^3 kp-12 dm (5+8 \[Nu])+km (-12+96 \[Nu])) vsq[])+(-360 dm+60 dm kp+60 km (-1+2 \[Nu])) nS[] nv[] v\[CapitalSigma][]+(kp (60-180 \[Nu])+60 dm km (-1+\[Nu])+120 (-2+7 \[Nu])) nv[] n\[CapitalSigma][] v\[CapitalSigma][]+(km (24-60 \[Nu])+12 dm kp (-2+\[Nu])+24 dm (5+\[Nu])) vS[] v\[CapitalSigma][]+(-6 dm km (-2+3 \[Nu])-24 (-2+7 \[Nu]+\[Nu]^2)-6 kp (2-7 \[Nu]+2 \[Nu]^2)) v\[CapitalSigma][]^2+((-15 dm km (-2+3 \[Nu])-60 (-2+6 \[Nu]+\[Nu]^2)-15 kp (2-7 \[Nu]+2 \[Nu]^2)) nv[]^2+(6 dm km (-1+6 \[Nu])+6 kp (1-8 \[Nu]+8 \[Nu]^2)+12 (-2+7 \[Nu]+8 \[Nu]^2)) vsq[]) \[CapitalSigma]\[CapitalSigma][])//NoScalar;
A1[i_]:=((82-12 dm km+36 \[Nu]+18 kp (2+\[Nu])) nS[]+(18 dm (2+\[Nu])+3 dm kp (8+3 \[Nu])+3 km (-8+5 \[Nu])) n\[CapitalSigma][]) S[i]+((6 dm (7+3 \[Nu])+3 dm kp (8+3 \[Nu])+3 km (-8+5 \[Nu])) nS[]+(3 dm km (-8+\[Nu])-2 \[Nu] (37+18 \[Nu])-3 kp (-8+17 \[Nu]+6 \[Nu]^2)) n\[CapitalSigma][]) \[CapitalSigma][i]+n[i] ((24 dm km-48 kp (2+\[Nu])-6 (35+16 \[Nu])) nS[]^2+(km (120-48 \[Nu])-24 dm kp (5+2 \[Nu])-6 dm (33+16 \[Nu])) nS[] n\[CapitalSigma][]+(60 dm km+6 \[Nu] (31+16 \[Nu])+12 kp (-5+10 \[Nu]+4 \[Nu]^2)) n\[CapitalSigma][]^2+(-4 dm km+10 kp (2+\[Nu])+4 (9+5 \[Nu])) SS[]+(6 km (-4+\[Nu])+4 dm (9+5 \[Nu])+2 dm kp (12+5 \[Nu])) S\[CapitalSigma][]+(-dm km (12+\[Nu])-4 \[Nu] (9+5 \[Nu])+kp (12-23 \[Nu]-10 \[Nu]^2)) \[CapitalSigma]\[CapitalSigma][])//NoScalar;


(* ::Section:: *)
(*Spin dynamics*)


dS1dt[i_]:=\[Epsilon]^2 (-((G m2^2 nv[] s1[i])/(M r[]^2))+(2 G m1 m2 nS1[] v[i])/(M r[]^2)+(2 G m2^2 nS1[] v[i])/(M r[]^2)-(2 G m1 m2 n[i] vS1[])/(M r[]^2)-(G m2^2 n[i] vS1[])/(M r[]^2))+\[Epsilon]^3 ((3 Ce1 G m2 ncS1[i] nS1[])/(m1 r[]^3)+(3 G ncS1[i] nS2[])/r[]^3+(G S1cS2[i])/r[]^3)+\[Epsilon]^4 (-((dm G^2 M m2 \[Nu] n[i] nS1[] nv[])/(2 r[]^3))+(G^2 m1 m2^2 nv[] s1[i])/(M r[]^3)+(dm G^2 M m2 \[Nu] nv[] s1[i])/r[]^3+(3 G m1^2 m2^2 nv[]^3 s1[i])/(2 M^3 r[]^2)-(G^2 m1^2 m2 nS1[] v[i])/(M r[]^3)-(3 G^2 m1 m2^2 nS1[] v[i])/(2 M r[]^3)-(G^2 m2^3 nS1[] v[i])/(2 M r[]^3)-(3 G m1^3 m2 nS1[] nv[]^2 v[i])/(M^3 r[]^2)-(3 G m1^2 m2^2 nS1[] nv[]^2 v[i])/(M^3 r[]^2)-(G m1^2 m2^2 nv[] s1[i] V[]^2)/(M^3 r[]^2)-(G m1 m2^3 nv[] s1[i] V[]^2)/(M^3 r[]^2)-(dm G m2 \[Nu] nv[] s1[i] V[]^2)/(2 r[]^2)+(2 G m1^3 m2 nS1[] v[i] V[]^2)/(M^3 r[]^2)+(4 G m1^2 m2^2 nS1[] v[i] V[]^2)/(M^3 r[]^2)+(2 G m1 m2^3 nS1[] v[i] V[]^2)/(M^3 r[]^2)+(G^2 m1^2 m2 n[i] vS1[])/(M r[]^3)+(G^2 m1 m2^2 n[i] vS1[])/(2 M r[]^3)+(G^2 m2^3 n[i] vS1[])/(2 M r[]^3)-(dm G^2 M m2 \[Nu] n[i] vS1[])/(2 r[]^3)+(3 G m1^3 m2 n[i] nv[]^2 vS1[])/(M^3 r[]^2)+(3 G m1^2 m2^2 n[i] nv[]^2 vS1[])/(2 M^3 r[]^2)-(G m1^2 m2^2 nv[] v[i] vS1[])/(M^3 r[]^2)-(G m1 m2^3 nv[] v[i] vS1[])/(M^3 r[]^2)-(2 G m1^3 m2 n[i] V[]^2 vS1[])/(M^3 r[]^2)-(2 G m1^2 m2^2 n[i] V[]^2 vS1[])/(M^3 r[]^2)+(dm G m2 \[Nu] n[i] V[]^2 vS1[])/(2 r[]^2))+\[Epsilon]^5 (-((G^2 m2 n[i]ndS1cS2[])/r[]^4)+(G^2 m1 \[Nu] n[i]ndS1cS2[])/r[]^4+(G^2 m2 \[Nu] n[i]ndS1cS2[])/r[]^4-(2 G^2 m2 ncS1[i] nS1[])/r[]^4-(3 Ce1 G^2 m2 ncS1[i] nS1[])/r[]^4-(12 Ce1 G^2 m2^2 ncS1[i] nS1[])/(m1 r[]^4)-(9 G^2 M ncS1[i] nS2[])/r[]^4+(G^2 m2 ncS1[i] nS2[])/r[]^4+(15 Ce1 G m2^2 ncS1[i] nS1[] nv[]^2)/(2 M^2 r[]^3)+(15 G m1 m2 ncS1[i] nS2[] nv[]^2)/(2 M^2 r[]^3)-(3 G^2 M S1cS2[i])/r[]^4+(G^2 m2 S1cS2[i])/r[]^4-(3 G m1^2 nv[]^2 S1cS2[i])/(M^2 r[]^3)-(3 G m1 m2 nv[]^2 S1cS2[i])/(2 M^2 r[]^3)+(3 G m2^2 nv[] s1[i] S1dnvc[])/(M m1 r[]^3)+(3 G m1 m2 nv[] s1[i] S2dnvc[])/(M^2 r[]^3)+(3 G m2^2 nv[] s1[i] S2dnvc[])/(M^2 r[]^3)+(3 G m1 m2 ndS1cS2[] nv[] v[i])/(M^2 r[]^3)+(3 Ce1 G m2^3 nS1[] S1dnvc[] v[i])/(M^2 m1 r[]^3)-(6 G m1 m2 nS1[] S2dnvc[] v[i])/(M^2 r[]^3)-(3 G m2^2 nS1[] S2dnvc[] v[i])/(M^2 r[]^3)+(9 Ce1 G m1 m2 ncS1[i] nS1[] V[]^2)/(2 M^2 r[]^3)+(21 Ce1 G m2^2 ncS1[i] nS1[] V[]^2)/(2 M^2 r[]^3)+(9 Ce1 G m2^3 ncS1[i] nS1[] V[]^2)/(2 M^2 m1 r[]^3)+(3 G m1^2 ncS1[i] nS2[] V[]^2)/(M^2 r[]^3)+(9 G m1 m2 ncS1[i] nS2[] V[]^2)/(2 M^2 r[]^3)+(2 G m1^2 S1cS2[i] V[]^2)/(M^2 r[]^3)+(5 G m1 m2 S1cS2[i] V[]^2)/(2 M^2 r[]^3)-(6 Ce1 G m2^2 nS1[] nv[] vcS1[i])/(M^2 r[]^3)-(6 Ce1 G m2^3 nS1[] nv[] vcS1[i])/(M^2 m1 r[]^3)-(3 G m1^2 nS2[] nv[] vcS1[i])/(M^2 r[]^3)-(3 G m1 m2 nS2[] nv[] vcS1[i])/(M^2 r[]^3)-(3 G m1 m2 v[i] vdS1cS2[])/(M^2 r[]^3)-(G m2^2 v[i] vdS1cS2[])/(M^2 r[]^3)-(6 Ce1 G m2^2 ncS1[i] nv[] vS1[])/(M^2 r[]^3)-(3 G m2^2 ncS1[i] nv[] vS1[])/(M m1 r[]^3)-(3 Ce1 G m2^3 ncS1[i] nv[] vS1[])/(M^2 m1 r[]^3)-(6 G m2^2 n[i] S1dnvc[] vS1[])/(M m1 r[]^3)+(3 Ce1 G m2^2 vcS1[i] vS1[])/(M^2 r[]^3)+(3 G m2^2 vcS1[i] vS1[])/(M m1 r[]^3)+(3 Ce1 G m2^3 vcS1[i] vS1[])/(M^2 m1 r[]^3)-(3 G m1^2 ncS1[i] nv[] vS2[])/(M^2 r[]^3)-(6 G m1 m2 ncS1[i] nv[] vS2[])/(M^2 r[]^3)+(2 G m1^2 vcS1[i] vS2[])/(M^2 r[]^3)+(2 G m1 m2 vcS1[i] vS2[])/(M^2 r[]^3))//NoScalar;
dS2dt[i_]:=dS1dt[i]/.change1to2rule;


(* ::Section:: *)
(*Source multipole moments*)


JijLOSS[i_,j_]:=(\[Nu] (2 km epsilonMetricdelta[i, -l, -k] S[j] S[k] v[l]+(dm km-kp) epsilonMetricdelta[i, -l, -k] S[k] v[l] \[CapitalSigma][j]+3 epsilonMetricdelta[j, -l, -k] S[i] v[l] \[CapitalSigma][k]+(dm km-kp) epsilonMetricdelta[i, -l, -k] S[j] v[l] \[CapitalSigma][k]+(-dm kp+km (1-2 \[Nu])) epsilonMetricdelta[i, -l, -k] v[l] \[CapitalSigma][j] \[CapitalSigma][k]))/(2 M);
IijLOSS[i_,j_]:=((-dm km-kp) S[i] S[j]+2 km \[Nu] S[j] \[CapitalSigma][i]+2 km \[Nu] S[i] \[CapitalSigma][j]+(dm km \[Nu]-kp \[Nu]) \[CapitalSigma][i] \[CapitalSigma][j])/(2 M);
IijNLOSS[i_,j_]:=S[i] S[j] ((17 dm G km \[Nu])/(42 r[])+(109 G kp \[Nu])/(42 r[])+(-((13 dm km \[Nu])/(84 M))+(13 kp \[Nu])/(84 M)) v[]^2)+S[j] ((23 dm G kp \[Nu])/(21 r[])-(G km \[Nu] (23+17 \[Nu]))/(21 r[])+((13 dm kp \[Nu])/(84 M)+(13 km \[Nu] (-1+2 \[Nu]))/(84 M)) v[]^2) \[CapitalSigma][i]+S[i] ((23 dm G kp \[Nu])/(21 r[])-(G km \[Nu] (23+17 \[Nu]))/(21 r[])+((13 dm kp \[Nu])/(84 M)+(13 km \[Nu] (-1+2 \[Nu]))/(84 M)) v[]^2) \[CapitalSigma][j]+((4 G \[Nu]^2)/(3 r[])-(dm G km \[Nu] (46+17 \[Nu]))/(42 r[])-(G kp \[Nu] (-46+75 \[Nu]))/(42 r[])+((13 dm km (-1+\[Nu]) \[Nu])/(84 M)+(5 \[Nu]^2)/(3 M)-(13 kp \[Nu] (-1+3 \[Nu]))/(84 M)) v[]^2) \[CapitalSigma][i] \[CapitalSigma][j]+(4 G \[Nu]^2 Metricdelta[i, j] Metricdelta[-s$18063, -s$18064] Metricdelta[-s$18065, -s$18066] n[s$18063] n[s$18065] \[CapitalSigma][s$18064] \[CapitalSigma][s$18066])/(3 r[])+n[i] S[j] (Metricdelta[-s$18067, -s$18068] n[s$18067] (-((5 dm G km \[Nu])/(7 r[]))+(11 G \[Nu] (-1+3 \[Nu]))/(7 r[])+(G kp \[Nu] (-1+33 \[Nu]))/(14 r[])) S[s$18068]+Metricdelta[-s$18069, -s$18070] n[s$18069] ((11 dm G \[Nu] (-1+3 \[Nu]))/(14 r[])+(G km \[Nu] (-9+7 \[Nu]))/(28 r[])+(3 dm G kp \[Nu] (3+11 \[Nu]))/(28 r[])) \[CapitalSigma][s$18070])+n[j] S[i] (Metricdelta[-s$18071, -s$18072] n[s$18071] ((dm G km \[Nu])/r[]-(G \[Nu] (11+23 \[Nu]))/(7 r[])-(G kp \[Nu] (25+23 \[Nu]))/(14 r[])) S[s$18072]+Metricdelta[-s$18073, -s$18074] n[s$18073] (-((23 dm G \[Nu] (-1+3 \[Nu]))/(42 r[]))-(3 G km \[Nu] (-13+11 \[Nu]))/(28 r[])-(dm G kp \[Nu] (39+23 \[Nu]))/(28 r[])) \[CapitalSigma][s$18074])+(5 \[Nu]^2 Metricdelta[i, j] Metricdelta[-s$18075, -s$18076] Metricdelta[-s$18077, -s$18078] v[s$18075] v[s$18077] \[CapitalSigma][s$18076] \[CapitalSigma][s$18078])/(3 M)+n[i] n[j] (Metricdelta[-s$18079, -s$18080] Metricdelta[-s$18081, -s$18082] n[s$18079] n[s$18081] ((dm G km \[Nu])/(2 r[])-(2 G \[Nu] (-9+20 \[Nu]))/(7 r[])-(G kp \[Nu] (-9+20 \[Nu]))/(7 r[])) S[s$18080] S[s$18082]+Metricdelta[-s$18083, -s$18084] (-((11 dm G km \[Nu])/(42 r[]))+(2 G \[Nu] (-4+5 \[Nu]))/(7 r[])+(G kp \[Nu] (4+15 \[Nu]))/(21 r[])) S[s$18083] S[s$18084]+Metricdelta[-s$18085, -s$18086] Metricdelta[-s$18087, -s$18088] n[s$18085] n[s$18087] ((G km \[Nu] (-11+12 \[Nu]))/(14 r[])-(2 dm G \[Nu] (-9+20 \[Nu]))/(7 r[])-(dm G kp \[Nu] (-11+40 \[Nu]))/(14 r[])) S[s$18086] \[CapitalSigma][s$18088]+Metricdelta[-s$18089, -s$18090] Metricdelta[-s$18091, -s$18092] n[s$18089] n[s$18091] ((2 G \[Nu]^2 (-9+20 \[Nu]))/(7 r[])+(dm G km \[Nu] (-11+26 \[Nu]))/(28 r[])+(G kp \[Nu] (11-48 \[Nu]+80 \[Nu]^2))/(28 r[])) \[CapitalSigma][s$18090] \[CapitalSigma][s$18092]+Metricdelta[-s$18093, -s$18094] ((2 dm G \[Nu] (-4+5 \[Nu]))/(7 r[])+(G km \[Nu] (-19+14 \[Nu]))/(42 r[])+(dm G kp \[Nu] (19+30 \[Nu]))/(42 r[])) S[s$18093] \[CapitalSigma][s$18094]+Metricdelta[-s$18095, -s$18096] (-((dm G km \[Nu] (19+8 \[Nu]))/(84 r[]))-(2 G \[Nu]^2 (2+15 \[Nu]))/(21 r[])-(G kp \[Nu] (-19+30 \[Nu]+60 \[Nu]^2))/(84 r[])) \[CapitalSigma][s$18095] \[CapitalSigma][s$18096])+Metricdelta[-s$18097, -s$18098] (-((4 G \[Nu]^2 Metricdelta[i, j])/(3 r[]))-(5 \[Nu]^2 Metricdelta[i, j] v[]^2)/(3 M)) \[CapitalSigma][s$18097] \[CapitalSigma][s$18098]+S[j] v[i] ((-((2 dm km \[Nu])/(7 M))+(2 kp \[Nu])/(7 M)) Metricdelta[-s$18099, -s$18100] S[s$18100] v[s$18099]+((2 dm kp \[Nu])/(7 M)+(2 km \[Nu] (-1+2 \[Nu]))/(7 M)) Metricdelta[-s$18101, -s$18102] v[s$18101] \[CapitalSigma][s$18102])+v[i] v[j] (((11 dm km \[Nu])/(42 M)-(11 kp \[Nu])/(42 M)) Metricdelta[-s$18103, -s$18104] S[s$18103] S[s$18104]+(-((11 dm kp \[Nu])/(21 M))-(11 km \[Nu] (-1+2 \[Nu]))/(21 M)) Metricdelta[-s$18105, -s$18106] S[s$18105] \[CapitalSigma][s$18106]+(-((11 dm km (-1+\[Nu]) \[Nu])/(42 M))+\[Nu]^2/(3 M)+(11 kp \[Nu] (-1+3 \[Nu]))/(42 M)) Metricdelta[-s$18107, -s$18108] \[CapitalSigma][s$18107] \[CapitalSigma][s$18108])+n[j] \[CapitalSigma][i] (Metricdelta[-s$18109, -s$18110] n[s$18109] (-((3 G km \[Nu] (-13+11 \[Nu]))/(28 r[]))-(dm G kp \[Nu] (39+23 \[Nu]))/(28 r[])-(dm G \[Nu] (89+69 \[Nu]))/(42 r[])) S[s$18110]+Metricdelta[-s$18111, -s$18112] n[s$18111] (-((dm G km \[Nu] (-39+5 \[Nu]))/(28 r[]))+(G \[Nu]^2 (61+69 \[Nu]))/(21 r[])+(G kp \[Nu] (-39+83 \[Nu]+46 \[Nu]^2))/(28 r[])) \[CapitalSigma][s$18112])-(\[Nu]^2 Metricdelta[-s$18113, -s$18114] v[j] v[s$18113] \[CapitalSigma][i] \[CapitalSigma][s$18114])/(3 M)+n[i] \[CapitalSigma][j] (Metricdelta[-s$18115, -s$18116] n[s$18115] ((11 dm G \[Nu] (-1+3 \[Nu]))/(14 r[])+(G km \[Nu] (-9+7 \[Nu]))/(28 r[])+(3 dm G kp \[Nu] (3+11 \[Nu]))/(28 r[])) S[s$18116]+Metricdelta[-s$18117, -s$18118] n[s$18117] (-((dm G km \[Nu] (9+13 \[Nu]))/(28 r[]))-(G kp \[Nu] (-1+3 \[Nu]) (9+22 \[Nu]))/(28 r[])-(G \[Nu]^2 (-5+99 \[Nu]))/(21 r[])) \[CapitalSigma][s$18118])+v[i] \[CapitalSigma][j] (((2 dm kp \[Nu])/(7 M)+(2 km \[Nu] (-1+2 \[Nu]))/(7 M)) Metricdelta[-s$18119, -s$18120] S[s$18120] v[s$18119]+((2 dm km (-1+\[Nu]) \[Nu])/(7 M)-(5 \[Nu]^2)/(3 M)-(2 kp \[Nu] (-1+3 \[Nu]))/(7 M)) Metricdelta[-s$18121, -s$18122] v[s$18121] \[CapitalSigma][s$18122]);
IijkLOSS[i_,j_,k_]:=(3 \[Nu] (-2 km n[k] r[] S[i] S[j]+(-dm km n[k] r[]+kp n[k] r[]) S[j] \[CapitalSigma][i]+(-dm km n[k] r[]+kp n[k] r[]) S[i] \[CapitalSigma][j]+(dm kp n[k] r[]+km (-1+2 \[Nu]) n[k] r[]) \[CapitalSigma][i] \[CapitalSigma][j]))/(2 M);


(* ::Section:: *)
(*Binding energy*)


ELOSS:=(G \[Nu])/r[]^3 1/4 e04;
ENLOSS:=(G \[Nu])/r[]^3 (1/8 e06+(G M)/r[] 1/4 e16);


e04:=(12+6 kp) nS[]^2+(12 dm-6 km+6 dm kp) nS[] n\[CapitalSigma][]+(-3 dm km+3 kp-12 \[Nu]-6 kp \[Nu]) n\[CapitalSigma][]^2+(-4-2 kp) S[]^2+(-4 dm+2 km-2 dm kp) S\[CapitalSigma][]+(dm km-kp+4 \[Nu]+2 kp \[Nu]) \[CapitalSigma][]^2;
e06:=(30 km+6 dm kp (-5+\[Nu])+12 dm (8+\[Nu])) nS[] n\[CapitalSigma][] V[]^2+nS[]^2 ((-60 \[Nu]-30 kp \[Nu]) nv[]^2+(6 dm km+6 kp (-4+\[Nu])+12 (4+\[Nu])) V[]^2)+SS[] ((6 dm km+6 kp (-1+\[Nu])+12 (2+\[Nu])) nv[]^2+(-4 dm km-2 kp (-5+\[Nu])-4 (6+\[Nu])) V[]^2)+S\[CapitalSigma][] ((km (12-30 \[Nu])+6 dm kp (-2+\[Nu])+12 dm (4+\[Nu])) nv[]^2+(-2 dm kp (-7+\[Nu])-4 dm (12+\[Nu])+2 km (-7+9 \[Nu])) V[]^2)+n\[CapitalSigma][]^2 ((15 dm km \[Nu]+60 \[Nu]^2+15 kp \[Nu] (-1+2 \[Nu])) nv[]^2+(-3 dm km (-5+3 \[Nu])+kp (-15+39 \[Nu]-6 \[Nu]^2)-12 (-4+12 \[Nu]+\[Nu]^2)) V[]^2)+(-72 dm-24 km+24 dm kp) nv[] n\[CapitalSigma][] vS[]+48 km \[Nu] nv[] n\[CapitalSigma][] vS[]+(8 dm km+4 kp (-2+\[Nu])+8 (3+\[Nu])) vS[]^2+(kp (24-72 \[Nu])+24 dm km (-1+\[Nu])+72 (-1+3 \[Nu])) nv[] n\[CapitalSigma][] v\[CapitalSigma][]+(km (16-36 \[Nu])+4 dm kp (-4+\[Nu])+8 dm (6+\[Nu])) vS[] v\[CapitalSigma][]+(-2 dm km (-4+5 \[Nu])+kp (-8+26 \[Nu]-4 \[Nu]^2)-8 (-3+9 \[Nu]+\[Nu]^2)) v\[CapitalSigma][]^2+nS[] (n\[CapitalSigma][] ((-60 dm \[Nu]+30 km \[Nu]-30 dm kp \[Nu]) nv[]^2-30 km \[Nu] V[]^2)+(-72-24 dm km+24 kp) nv[] vS[]+(-72 dm+24 dm kp+km (-24+48 \[Nu])) nv[] v\[CapitalSigma][])+((dm km (6-9 \[Nu])+kp (-6+21 \[Nu]-6 \[Nu]^2)-12 (-2+6 \[Nu]+\[Nu]^2)) nv[]^2+(dm km (-7+5 \[Nu])+4 (-6+18 \[Nu]+\[Nu]^2)+kp (7-19 \[Nu]+2 \[Nu]^2)) V[]^2) \[CapitalSigma]\[CapitalSigma][];
e16:=(-36+9 dm km-15 kp) nS[]^2+(-32 dm-24 dm kp+km (24-36 \[Nu])) nS[] n\[CapitalSigma][]+(30 \[Nu]-3 dm km (-4+3 \[Nu])+kp (-12+33 \[Nu])) n\[CapitalSigma][]^2+(8-3 dm km+5 kp) SS[]+(8 dm+8 dm kp+km (-8+12 \[Nu])) S\[CapitalSigma][]+(kp (4-11 \[Nu])-10 \[Nu]+dm km (-4+3 \[Nu])) \[CapitalSigma]\[CapitalSigma][];


(* ::Section:: *)
(*Orbital Angular momentum*)


LNLOSO[i_]:=(G M \[Nu])/(2 r[]) (l05[i]+(G M)/r[] l15[i]);
LNLOSS[i_]:=(G \[Nu])/(2 r[]^2) (l06[i]);


l05[i_]:=S[i] ((4+5 \[Nu]) nv[]^2-6 V[]^2)+v[i] ((-6+12 \[Nu]) nS[] nv[]+4 dm \[Nu] nv[] n\[CapitalSigma][]+4 vS[]+2 dm \[Nu] v\[CapitalSigma][])+n[i] (nS[] (-9 \[Nu] nv[]^2+6 V[]^2)+n\[CapitalSigma][] (-6 dm \[Nu] nv[]^2+3 dm \[Nu] V[]^2)+(-2-8 \[Nu]) nv[] vS[]-6 dm \[Nu] nv[] v\[CapitalSigma][])+(6 dm \[Nu] nv[]^2-3 dm \[Nu] V[]^2) \[CapitalSigma][i]//NoScalar;
l15[i_]:=n[i] ((-1-4 \[Nu]) nS[]-(dm+3 dm  \[Nu]) n\[CapitalSigma][])+(1+4 \[Nu]) S[i]+(dm +3 dm  \[Nu]) \[CapitalSigma][i]//NoScalar;
l06[i_]:=-6 dm Sdnc\[CapitalSigma][] v[i]+((6+dm km+kp (-1+2 \[Nu])) nS[]+(6 dm+km (1-3 \[Nu])+dm kp (-1+\[Nu])-2 \[Nu]) n\[CapitalSigma][]) vcS[i]+((km (1-3 \[Nu])+dm kp (-1+\[Nu])+2 (3 dm+\[Nu])) nS[]+(6-16 \[Nu]+km (dm-2 dm \[Nu])+kp (-1+4 \[Nu]-2 \[Nu]^2)) n\[CapitalSigma][]) vc\[CapitalSigma][i]+S[i] ((-dm km+kp (1-2 \[Nu])+6 (2+\[Nu])) Sdncv[]+(km (1-3 \[Nu])+dm kp (-1+\[Nu])-\[Nu]-3 dm (2+\[Nu])) vdnc\[CapitalSigma][])+n[i] (6 dm nv[] Sdnc\[CapitalSigma][]+n\[CapitalSigma][] ((3 \[Nu]-3 dm (6+\[Nu])) Sdncv[]-6 (-2+7 \[Nu]+\[Nu]^2) vdnc\[CapitalSigma][])+nS[] (-6 (3+\[Nu]) Sdncv[]+3 (\[Nu]+dm (4+\[Nu])) vdnc\[CapitalSigma][]))+ncS[i] ((-3 dm km+6 (-3+\[Nu])+kp (3+6 \[Nu])) nS[] nv[]+(3 km (-1+\[Nu])+3 dm kp (1+\[Nu])+3 (dm (-6+\[Nu])+\[Nu])) nv[] n\[CapitalSigma][]+(14+2 dm km+6 \[Nu]-2 kp (1+\[Nu])) vS[]+(km (2-3 \[Nu])-\[Nu]-dm kp (2+\[Nu])+3 dm (4+\[Nu])) v\[CapitalSigma][])+nc\[CapitalSigma][i] ((3 dm (-6+\[Nu])+3 km (-1+\[Nu])-3 \[Nu]+3 dm kp (1+\[Nu])) nS[] nv[]+(-3 dm km+kp (3-6 \[Nu]-6 \[Nu]^2)-6 (3-9 \[Nu]+\[Nu]^2)) nv[] n\[CapitalSigma][]+(km (2-3 \[Nu])+\[Nu]-dm kp (2+\[Nu])+dm (14+3 \[Nu])) vS[]+(12-dm km (-2+\[Nu])-40 \[Nu]-6 \[Nu]^2+kp (-2+5 \[Nu]+2 \[Nu]^2)) v\[CapitalSigma][])+((-\[Nu]+3 dm (4+\[Nu])+km (-1+3 \[Nu])+kp (dm-dm \[Nu])) Sdncv[]+(-6+26 \[Nu]+6 \[Nu]^2+km (dm-2 dm \[Nu])+kp (-1+4 \[Nu]-2 \[Nu]^2)) vdnc\[CapitalSigma][]) \[CapitalSigma][i]+ncv[i] ((24-3 kp (3+\[Nu])) nS[]^2+(48 dm+3 km (3+\[Nu])-3 dm kp (3+\[Nu])) nS[] n\[CapitalSigma][]+(24-72 \[Nu]+3/2 dm km (3+\[Nu])+3/2 kp (3+\[Nu]) (-1+2 \[Nu])) n\[CapitalSigma][]^2+(3 kp (1+\[Nu])-2 (7+2 \[Nu])) SS[]+(-3 km (1+\[Nu])+3 dm kp (1+\[Nu])-2 dm (13+2 \[Nu])) S\[CapitalSigma][]+(-(3/2) dm km (1+\[Nu])-3/2 kp (1+\[Nu]) (-1+2 \[Nu])+4 (-3+10 \[Nu]+\[Nu]^2)) \[CapitalSigma]\[CapitalSigma][])//NoScalar;


(* ::Section:: *)
(*Energy flux*)


dEdtLOSS:=2 (G^3 \[Nu]^2 M^2)/15 1/r[]^6 ((696+348 kp) nS[] nv[] vS[]+(348 dm-174 km+174 dm kp) nv[] n\[CapitalSigma][] vS[]+(-144-72 kp) vS[]^2+SS[] ((312+156 kp) nv[]^2+(-288-144 kp) vsq[])+nS[]^2 ((-1632-816 kp) nv[]^2+(1008+504 kp) vsq[])+S\[CapitalSigma][] ((312 dm-156 km+156 dm kp) nv[]^2+(-288 dm+144 km-144 dm kp) vsq[])+nS[] n\[CapitalSigma][] ((-1632 dm+816 km-816 dm kp) nv[]^2+(1008 dm-504 km+504 dm kp) vsq[])+n\[CapitalSigma][]^2 ((-9+408 dm km+1632 \[Nu]+408 kp (-1+2 \[Nu])) nv[]^2+(-252 dm km+kp (252-504 \[Nu])-1008 \[Nu]) vsq[])+(348 dm-174 km+174 dm kp) nS[] nv[] v\[CapitalSigma][]+(6-174 dm km+kp (174-348 \[Nu])-696 \[Nu]) nv[] n\[CapitalSigma][] v\[CapitalSigma][]+(-144 dm+72 km-72 dm kp) vS[] v\[CapitalSigma][]+(-1+36 dm km+144 \[Nu]+kp (-36+72 \[Nu])) v\[CapitalSigma][]^2+((-9-78 dm km+kp (78-156 \[Nu])-312 \[Nu]) nv[]^2+(-3+72 dm km+288 \[Nu]+72 kp (-1+2 \[Nu])) vsq[]) \[CapitalSigma]\[CapitalSigma][])//NoScalar;
dEdtNLOSS:=(G^3 M^2 \[Nu]^2)/(105 r[]^6) (f06+(G M)/r[] f16+((G M)/r[])^2 f26);


f06:=vS[]^2 ((-8688 dm km+kp (11424-9720 \[Nu])-6 (529+3240 \[Nu])) nv[]^2+(4462+2676 dm km+3792 \[Nu]+kp (-684+1896 \[Nu])) vsq[])+nS[] vS[] ((25464 dm km+3384 kp (-17+12 \[Nu])+48 (-581+1692 \[Nu])) nv[]^3+(4800-11832 dm km+kp (22200-8712 \[Nu])-17424 \[Nu]) nv[] vsq[])+n\[CapitalSigma][] vS[] ((km (41496-71232 \[Nu])+24 dm kp (-1729+846 \[Nu])+12 dm (1273+3384 \[Nu])) nv[]^3+(-66 dm (161+132 \[Nu])-12 dm kp (-1418+363 \[Nu])+km (-17016+28020 \[Nu])) nv[] vsq[])+SS[] ((-35436-2274 dm km+28224 \[Nu]+6 kp (-2153+2352 \[Nu])) nv[]^4+(49800+3684 dm km+kp (16452-15744 \[Nu])-31488 \[Nu]) nv[]^2 vsq[]+(-16260-1374 dm km+5136 \[Nu]+6 kp (-671+428 \[Nu])) vsq[]^2)+nS[] n\[CapitalSigma][] ((-60 dm kp (-1725+1192 \[Nu])-120 dm (-591+1192 \[Nu])+60 km (-1725+2054 \[Nu])) nv[]^4+(-2448 km (-32+25 \[Nu])+288 dm kp (-272+179 \[Nu])+6 dm (-10043+17184 \[Nu])) nv[]^2 vsq[]+(-12 km (691+438 \[Nu])-12 dm kp (-691+548 \[Nu])-24 dm (-67+548 \[Nu])) vsq[]^2)+nS[]^2 ((81570-12930 dm km+kp (90570-71520 \[Nu])-143040 \[Nu]) nv[]^4+(2412 dm km+12 (-4483+8592 \[Nu])+kp (-75924+51552 \[Nu])) nv[]^2 vsq[]+(2958 dm km+kp (11250-6576 \[Nu])-6 (85+2192 \[Nu])) vsq[]^2)+S\[CapitalSigma][] ((km (10644-5016 \[Nu])+252 dm (-201+112 \[Nu])+12 dm kp (-887+1176 \[Nu])) nv[]^4+(336 km (-38+3 \[Nu])-96 dm kp (-133+164 \[Nu])-6 dm (-11269+5248 \[Nu])) nv[]^2 vsq[]+(12 dm kp (-221+214 \[Nu])+2 dm (-9377+2568 \[Nu])+km (2652+2928 \[Nu])) vsq[]^2)+n\[CapitalSigma][]^2 ((90 dm km (-575+541 \[Nu])+30 kp (1725-5073 \[Nu]+2384 \[Nu]^2)+60 (-307-1016 \[Nu]+2384 \[Nu]^2)) nv[]^4+(8238+67806 \[Nu]-103104 \[Nu]^2-36 dm km (-1088+783 \[Nu])-36 kp (1088-2959 \[Nu]+1432 \[Nu]^2)) nv[]^2 vsq[]+(6 dm km (-691+55 \[Nu])+6 (-515-638 \[Nu]+2192 \[Nu]^2)+kp (4146-8622 \[Nu]+6576 \[Nu]^2)) vsq[]^2)+vS[] ((-24 dm kp (-838+405 \[Nu])-12 dm (1543+1620 \[Nu])+24 km (-838+1853 \[Nu])) nv[]^2+(-840 km (-4+15 \[Nu])+24 dm kp (-140+79 \[Nu])+2 dm (3065+1896 \[Nu])) vsq[]) v\[CapitalSigma][]+nS[] ((km (41496-71232 \[Nu])+24 dm kp (-1729+846 \[Nu])+48 dm (-233+846 \[Nu])) nv[]^3+(-12 dm kp (-1418+363 \[Nu])-6 dm (-2023+1452 \[Nu])+km (-17016+28020 \[Nu])) nv[] vsq[]) v\[CapitalSigma][]+n\[CapitalSigma][] ((-24 dm km (-1729+1907 \[Nu])-192 (-174+193 \[Nu]+423 \[Nu]^2)-24 kp (1729-5365 \[Nu]+1692 \[Nu]^2)) nv[]^3+(12 dm km (-1418+1349 \[Nu])+12 kp (1418-4185 \[Nu]+726 \[Nu]^2)+12 (-652+275 \[Nu]+1452 \[Nu]^2)) nv[] vsq[]) v\[CapitalSigma][]+((12 dm km (-838+1129 \[Nu])+48 (-296+668 \[Nu]+405 \[Nu]^2)+12 kp (838-2805 \[Nu]+810 \[Nu]^2)) nv[]^2+(2200-7646 \[Nu]-3792 \[Nu]^2-24 dm km (-70+151 \[Nu])-24 kp (70-291 \[Nu]+79 \[Nu]^2)) vsq[]) v\[CapitalSigma][]^2+((-9714+64788 \[Nu]-28224 \[Nu]^2-6 dm km (-887+797 \[Nu])-6 kp (887-2571 \[Nu]+2352 \[Nu]^2)) nv[]^4+(12 dm km (-532+349 \[Nu])+12 kp (532-1413 \[Nu]+1312 \[Nu]^2)+6 (2402-14085 \[Nu]+5248 \[Nu]^2)) nv[]^2 vsq[]+(-3754+21194 \[Nu]-5136 \[Nu]^2+6 dm km (221+15 \[Nu])-6 kp (221-427 \[Nu]+428 \[Nu]^2)) vsq[]^2) \[CapitalSigma]\[CapitalSigma][]//NoScalar;
f16:=(20472 dm km-24 (5125+161 \[Nu])-12 kp (5338+161 \[Nu])) nS[] nv[] vS[]+(km (42264-39978 \[Nu])-6 dm kp (7044+161 \[Nu])-4 dm (11608+483 \[Nu])) nv[] n\[CapitalSigma][] vS[]+(27240-4664 dm km+336 \[Nu]+kp (14652+168 \[Nu])) vS[]^2+SS[] ((2772 dm km+8 (-6109+330 \[Nu])+kp (-23844+1320 \[Nu])) nv[]^2+(-2572 dm km+kp (21028-720 \[Nu])-72 (-581+20 \[Nu])) vsq[])+nS[]^2 ((300528-28788 dm km+kp (135588-2028 \[Nu])-4056 \[Nu]) nv[]^2+(-182752+12380 dm km+3984 \[Nu]+24 kp (-3239+83 \[Nu])) vsq[])+S\[CapitalSigma][] ((km (26616-12408 \[Nu])+264 dm (-209+10 \[Nu])+24 dm kp (-1109+55 \[Nu])) nv[]^2+(-80 dm kp (-295+9 \[Nu])-8 dm (-6109+180 \[Nu])+16 km (-1475+688 \[Nu])) vsq[])+nS[] n\[CapitalSigma][] ((-12 dm kp (-13698+169 \[Nu])-12 dm (-23537+338 \[Nu])+108 km (-1522+1085 \[Nu])) nv[]^2+(km (90116-51512 \[Nu])+4 dm kp (-22529+498 \[Nu])+4 dm (-45929+996 \[Nu])) vsq[])+n\[CapitalSigma][]^2 ((6 dm km (-13698+4967 \[Nu])+6 kp (13698-32363 \[Nu]+338 \[Nu]^2)+12 (467-22056 \[Nu]+338 \[Nu]^2)) nv[]^2+(-2 dm km (-22529+6688 \[Nu])-2 kp (22529-51746 \[Nu]+996 \[Nu]^2)-4 (2425-46383 \[Nu]+996 \[Nu]^2)) vsq[])+(km (42264-39978 \[Nu])-6 dm kp (7044+161 \[Nu])-4 dm (12686+483 \[Nu])) nS[] nv[] v\[CapitalSigma][]+(9808+69804 \[Nu]+3864 \[Nu]^2-6 dm km (-7044+3251 \[Nu])+6 kp (-7044+17339 \[Nu]+322 \[Nu]^2)) nv[] n\[CapitalSigma][] v\[CapitalSigma][]+(336 dm (55+\[Nu])+4 dm kp (4829+42 \[Nu])+4 km (-4829+4622 \[Nu])) vS[] v\[CapitalSigma][]+(2 dm km (-4829+2290 \[Nu])+kp (9658-23896 \[Nu]-168 \[Nu]^2)-16 (299+613 \[Nu]+21 \[Nu]^2)) v\[CapitalSigma][]^2+((-12 dm km (-1109+286 \[Nu])-12 kp (1109-2504 \[Nu]+110 \[Nu]^2)-8 (151-7717 \[Nu]+330 \[Nu]^2)) nv[]^2+(4 dm km (-2950+733 \[Nu])+8 (551-7036 \[Nu]+180 \[Nu]^2)+4 kp (2950-6633 \[Nu]+180 \[Nu]^2)) vsq[]) \[CapitalSigma]\[CapitalSigma][]//NoScalar;
f26:=(936+48 dm km+432 (1-4 \[Nu]) kp-3456 \[Nu]) nS[]^2+(-384 (1-4 \[Nu]) km-192 dm kp (-2+9 \[Nu])-16 dm (-49+216 \[Nu])) nS[] n\[CapitalSigma][]+(-48 (1-4 \[Nu]) kp (-4+9 \[Nu])+48 dm km (-4+17 \[Nu])-16 (1-4 \[Nu]) (-1+54 \[Nu])) n\[CapitalSigma][]^2+(-16 dm km-144 (1-4 \[Nu]) kp+16 (-23+72 \[Nu])) SS[]+(128 (1-4 \[Nu]) km+64 dm kp (-2+9 \[Nu])+32 dm (-7+36 \[Nu])) S\[CapitalSigma][]+(16 (1-4 \[Nu]) kp (-4+9 \[Nu])+24 (1-4 \[Nu]) (-1+12 \[Nu])-16 dm km (-4+17 \[Nu])) \[CapitalSigma]\[CapitalSigma][]//NoScalar;


(* ::Section:: *)
(*Angular momentum flux*)


dJLOSO[i_]:=-((G^2 M^2 \[Nu]^2)/(15 r[]^3))(g03[i]+4 (G M)/r[] g13[i]+8((G M)/r[])^2 g23[i]);
dJLOSS[i_]:=-((G^2 M \[Nu]^2)/(5 r[]^4))(g04[i]+(G M)/r[] g14[i]);
dJNLOSO[i_]:=-((G^2 M^2 \[Nu]^2)/(105 r[]^3))(g05[i]+(G M)/r[] g15[i]+((G M)/r[])^2 g25[i]+((G M)/r[])^3 g35[i]);
dJNLOSS[i_]:=-((G^2 M \[Nu]^2)/(35 r[]^4))(1/2 g06[i]+1/3 (G M)/r[] g16[i]+1/3 ((G M)/r[])^2 g26[i]);


g03[i_]:=S[i] (-120 nv[]^4+264 nv[]^2 vsq[]-160 vsq[]^2)+v[i] (vS[] (-348 nv[]^2+160 vsq[])+nS[] (780 nv[]^3-444 nv[] vsq[])+n\[CapitalSigma][] (420 dm nv[]^3-228 dm nv[] vsq[])+(-204 dm nv[]^2+88 dm vsq[]) v\[CapitalSigma][])+n[i] (vS[] (120 nv[]^3+84 nv[] vsq[])+nS[] (-780 nv[]^2 vsq[]+444 vsq[]^2)+n\[CapitalSigma][] (-420 dm nv[]^2 vsq[]+228 dm vsq[]^2)+(120 dm nv[]^3+12 dm nv[] vsq[]) v\[CapitalSigma][])+(-120 dm nv[]^4+192 dm nv[]^2 vsq[]-88 dm vsq[]^2) \[CapitalSigma][i]//NoScalar;
g13[i_]:=S[i] (76 nv[]^2-72 vsq[])+v[i] (-175 nS[] nv[]-76 dm nv[] n\[CapitalSigma][]+113 vS[]+44 dm v\[CapitalSigma][])+n[i] (-109 nv[] vS[]+nS[] (45 nv[]^2+122 vsq[])+n\[CapitalSigma][] (27 dm nv[]^2+47 dm vsq[])-46 dm nv[] v\[CapitalSigma][])+(26 dm nv[]^2-22 dm vsq[]) \[CapitalSigma][i]//NoScalar;
g23[i_]:=n[i] (2 nS[]-dm n\[CapitalSigma][])-2 S[i]+dm \[CapitalSigma][i]//NoScalar;
g04[i_]:=vcS[i] ((-24-12 kp) nv[] vS[]+nS[] ((120+60 kp) nv[]^2+(-72-36 kp) vsq[])+n\[CapitalSigma][] ((60 dm-30 km+30 dm kp) nv[]^2+(-36 dm+18 km-18 dm kp) vsq[])+(-12 dm+6 km-6 dm kp) nv[] v\[CapitalSigma][])+vc\[CapitalSigma][i] ((-12 dm+6 km-6 dm kp) nv[] vS[]+nS[] ((60 dm-30 km+30 dm kp) nv[]^2+(-36 dm+18 km-18 dm kp) vsq[])+n\[CapitalSigma][] ((-30 dm km+kp (30-60 \[Nu])-120 \[Nu]) nv[]^2+(18 dm km+72 \[Nu]+kp (-18+36 \[Nu])) vsq[])+(6 dm km+24 \[Nu]+kp (-6+12 \[Nu])) nv[] v\[CapitalSigma][])+ncv[i] ((-360-180 kp) nS[] nv[] vS[]+(-180 dm+90 km-90 dm kp) nv[] n\[CapitalSigma][] vS[]+(24+12 kp) vS[]^2+nS[]^2 ((840+420 kp) nv[]^2+(-240-120 kp) vsq[])+SS[] ((-120-60 kp) nv[]^2+(48+24 kp) vsq[])+nS[] n\[CapitalSigma][] ((840 dm-420 km+420 dm kp) nv[]^2+(-240 dm+120 km-120 dm kp) vsq[])+S\[CapitalSigma][] ((-120 dm+60 km-60 dm kp) nv[]^2+(48 dm-24 km+24 dm kp) vsq[])+n\[CapitalSigma][]^2 ((-210 dm km+kp (210-420 \[Nu])-840 \[Nu]) nv[]^2+(60 dm km+240 \[Nu]+60 kp (-1+2 \[Nu])) vsq[])+(-180 dm+90 km-90 dm kp) nS[] nv[] v\[CapitalSigma][]+(90 dm km+360 \[Nu]+90 kp (-1+2 \[Nu])) nv[] n\[CapitalSigma][] v\[CapitalSigma][]+(24 dm-12 km+12 dm kp) vS[] v\[CapitalSigma][]+(-6 dm km+kp (6-12 \[Nu])-24 \[Nu]) v\[CapitalSigma][]^2+((30 dm km+120 \[Nu]+kp (-30+60 \[Nu])) nv[]^2+(-12 dm km+kp (12-24 \[Nu])-48 \[Nu]) vsq[]) \[CapitalSigma]\[CapitalSigma][])//NoScalar;
g14[i_]:=((-48-24 kp) nS[]+(-24 dm+12 km-12 dm kp) n\[CapitalSigma][]) vcS[i]+((-24 dm+12 km-12 dm kp) nS[]+(-2+12 dm km+48 \[Nu]+kp (-12+24 \[Nu])) n\[CapitalSigma][]) vc\[CapitalSigma][i]+ncS[i] ((-24-12 kp) nS[] nv[]+(-12 dm+6 km-6 dm kp) nv[] n\[CapitalSigma][]+(24+12 kp) vS[]+(12 dm-6 km+6 dm kp) v\[CapitalSigma][])+nc\[CapitalSigma][i] ((-12 dm+6 km-6 dm kp) nS[] nv[]+(6 dm km+24 \[Nu]+kp (-6+12 \[Nu])) nv[] n\[CapitalSigma][]+(12 dm-6 km+6 dm kp) vS[]+(2-6 dm km+kp (6-12 \[Nu])-24 \[Nu]) v\[CapitalSigma][])+ncv[i] ((-360-180 kp) nS[]^2+(-360 dm+180 km-180 dm kp) nS[] n\[CapitalSigma][]+(90 dm km+360 \[Nu]+90 kp (-1+2 \[Nu])) n\[CapitalSigma][]^2+(96+48 kp) SS[]+(96 dm-48 km+48 dm kp) S\[CapitalSigma][]+(2-24 dm km+kp (24-48 \[Nu])-96 \[Nu]) \[CapitalSigma]\[CapitalSigma][])//NoScalar;
g05[i_]:=S[i] (-105 (1+40 \[Nu]) nv[]^6+15 (-43+716 \[Nu]) nv[]^4 vsq[]+(2589-10608 \[Nu]) nv[]^2 vsq[]^2+(-1607+4004 \[Nu]) vsq[]^3)+v[i] (vS[] ((2145-7740 \[Nu]) nv[]^4+30 (-65+334 \[Nu]) nv[]^2 vsq[]+(1607-4004 \[Nu]) vsq[]^2)+n\[CapitalSigma][] (210 dm (-4+35 \[Nu]) nv[]^5-30 dm (-49+388 \[Nu]) nv[]^3 vsq[]+6 dm (-217+787 \[Nu]) nv[] vsq[]^2)+nS[] (1260 (-1+6 \[Nu]) nv[]^5-30 (-53+496 \[Nu]) nv[]^3 vsq[]+(-2874+8376 \[Nu]) nv[] vsq[]^2)+(-15 dm (-79+455 \[Nu]) nv[]^4+6 dm (-147+1427 \[Nu]) nv[]^2 vsq[]+dm (563-2477 \[Nu]) vsq[]^2) v\[CapitalSigma][])+n[i] (vS[] (105 (1+40 \[Nu]) nv[]^5-1500 (1+2 \[Nu]) nv[]^3 vsq[]+(-639+588 \[Nu]) nv[] vsq[]^2)+nS[] (-1260 (-1+6 \[Nu]) nv[]^4 vsq[]+30 (-53+496 \[Nu]) nv[]^2 vsq[]^2+(2874-8376 \[Nu]) vsq[]^3)+n\[CapitalSigma][] (-210 dm (-4+35 \[Nu]) nv[]^4 vsq[]+30 dm (-49+388 \[Nu]) nv[]^2 vsq[]^2-6 dm (-217+787 \[Nu]) vsq[]^3)+(525 dm (5+13 \[Nu]) nv[]^5-270 dm (20+29 \[Nu]) nv[]^3 vsq[]+3 dm (559+571 \[Nu]) nv[] vsq[]^2) v\[CapitalSigma][])+(-525 dm (5+13 \[Nu]) nv[]^6+15 dm (281+977 \[Nu]) nv[]^4 vsq[]-15 dm (53+685 \[Nu]) nv[]^2 vsq[]^2+dm (-563+2477 \[Nu]) vsq[]^3) \[CapitalSigma][i]//NoScalar;
g15[i_]:=S[i] ((-8577+7320 \[Nu]) nv[]^4+(7022-15068 \[Nu]) nv[]^2 vsq[]+7 (-155+972 \[Nu]) vsq[]^2)+v[i] (vS[] ((-588+10982 \[Nu]) nv[]^2+(3138-8238 \[Nu]) vsq[])+n\[CapitalSigma][] (-9 dm (1519+216 \[Nu]) nv[]^3+dm (4789+1994 \[Nu]) nv[] vsq[])+nS[] (-6 (2750+1699 \[Nu]) nv[]^3+(3542+6802 \[Nu]) nv[] vsq[])+(dm (4313+1486 \[Nu]) nv[]^2-17 dm (39+112 \[Nu]) vsq[]) v\[CapitalSigma][])+n[i] (vS[] ((12570-10914 \[Nu]) nv[]^3+(-12836+9162 \[Nu]) nv[] vsq[])+nS[] (-3 (1381+574 \[Nu]) nv[]^4+6 (3919+2760 \[Nu]) nv[]^2 vsq[]+(-6057-11494 \[Nu]) vsq[]^2)+n\[CapitalSigma][] (3 dm (-807+\[Nu]) nv[]^4+3 dm (5909+1242 \[Nu]) nv[]^2 vsq[]-dm (6364+3679 \[Nu]) vsq[]^2)+(-3 dm (-759+296 \[Nu]) nv[]^3+3 dm (-1729+674 \[Nu]) nv[] vsq[]) v\[CapitalSigma][])+(-3 dm (-179+361 \[Nu]) nv[]^4-10 dm (336+85 \[Nu]) nv[]^2 vsq[]+dm (2023+1117 \[Nu]) vsq[]^2) \[CapitalSigma][i]//NoScalar;
g25[i_]:=S[i] (-2 (7711+272 \[Nu]) nv[]^2+(16218+2296 \[Nu]) vsq[])+v[i] (8 (6227+386 \[Nu]) nS[] nv[]+36 dm (685+36 \[Nu]) nv[] n\[CapitalSigma][]-2 (14701+728 \[Nu]) vS[]-10 dm (1501+54 \[Nu]) v\[CapitalSigma][])+n[i] ((27954+536 \[Nu]) nv[] vS[]+n\[CapitalSigma][] (-2 dm (5157+847 \[Nu]) nv[]^2-2 dm (7151+163 \[Nu]) vsq[])+nS[] (-4 (5115+413 \[Nu]) nv[]^2-12 (2392+189 \[Nu]) vsq[])-2 dm (-7561+96 \[Nu]) nv[] v\[CapitalSigma][])+(2 dm (-4040+541 \[Nu]) nv[]^2+2 dm (3962+187 \[Nu]) vsq[]) \[CapitalSigma][i]//NoScalar;
g35[i_]:=n[i] (-8 (265+31 \[Nu]) nS[]-20 dm (-12+7 \[Nu]) n\[CapitalSigma][])+8 (265+31 \[Nu]) S[i]+20 dm (-12+7 \[Nu]) \[CapitalSigma][i]//NoScalar;
g06[i_]:=vcS[i] (vS[] ((-3020 dm km-280 kp (1+\[Nu])-80 (-52+7 \[Nu])) nv[]^3+(1916 dm km+kp (680-252 \[Nu])-56 (68+9 \[Nu])) nv[] vsq[])+n\[CapitalSigma][] ((140 dm kp (-23+2 \[Nu])+280 dm (-1+2 \[Nu])-140 km (-23+88 \[Nu])) nv[]^4+(-10 dm kp (-258+19 \[Nu])-20 dm (-169+19 \[Nu])+30 km (-86+349 \[Nu])) nv[]^2 vsq[]+(km (504-954 \[Nu])+14 dm kp (-36+19 \[Nu])+4 dm (-337+133 \[Nu])) vsq[]^2)+nS[] ((6020 dm km+1120 (-11+\[Nu])+140 kp (-3+4 \[Nu])) nv[]^4+(16280-5140 dm km+kp (20-380 \[Nu])-760 \[Nu]) nv[]^2 vsq[]+(344 dm km+8 (-449+133 \[Nu])+kp (-664+532 \[Nu])) vsq[]^2)+((-10 dm kp (-137+14 \[Nu])-20 dm (57+14 \[Nu])+km (-1370+6180 \[Nu])) nv[]^3+(km (618-3706 \[Nu])-252 dm \[Nu]-6 dm kp (103+21 \[Nu])) nv[] vsq[]) v\[CapitalSigma][])+vc\[CapitalSigma][i] (vS[] ((-20 dm (-223+14 \[Nu])-10 dm kp (-137+14 \[Nu])+km (-1370+6180 \[Nu])) nv[]^3+(km (618-3706 \[Nu])-84 dm (46+3 \[Nu])-6 dm kp (103+21 \[Nu])) nv[] vsq[])+nS[] ((560 dm (-25+\[Nu])+140 dm kp (-23+2 \[Nu])-140 km (-23+88 \[Nu])) nv[]^4+(-20 dm (-813+19 \[Nu])-10 dm kp (-258+19 \[Nu])+30 km (-86+349 \[Nu])) nv[]^2 vsq[]+(km (504-954 \[Nu])+14 dm kp (-36+19 \[Nu])+4 dm (-687+133 \[Nu])) vsq[]^2)+n\[CapitalSigma][] ((-140 dm km (-23+45 \[Nu])-140 kp (23-91 \[Nu]+4 \[Nu]^2)-280 (7-58 \[Nu]+4 \[Nu]^2)) nv[]^4+(10 dm km (-258+533 \[Nu])+40 (84-568 \[Nu]+19 \[Nu]^2)+10 kp (258-1049 \[Nu]+38 \[Nu]^2)) nv[]^2 vsq[]+(dm km (504-610 \[Nu])+kp (-504+1618 \[Nu]-532 \[Nu]^2)-8 (63-568 \[Nu]+133 \[Nu]^2)) vsq[]^2)+((10 dm km (-137+316 \[Nu])+40 (-21-83 \[Nu]+14 \[Nu]^2)+10 kp (137-590 \[Nu]+28 \[Nu]^2)) nv[]^3+(-2 dm km (-309+895 \[Nu])+56 (-1+77 \[Nu]+9 \[Nu]^2)+kp (-618+3026 \[Nu]+252 \[Nu]^2)) nv[] vsq[]) v\[CapitalSigma][])+ncv[i] (vS[]^2 ((2280 dm km+40 (-3+142 \[Nu])+kp (-2100+2840 \[Nu])) nv[]^2+(-512 dm km+8 (-99+19 \[Nu])+kp (-100+76 \[Nu])) vsq[])+n\[CapitalSigma][] vS[] ((-70 dm kp (-113+128 \[Nu])-140 dm (1+128 \[Nu])+70 km (-113+412 \[Nu])) nv[]^3+(km (1730-10090 \[Nu])+10 dm kp (-173+157 \[Nu])+20 dm (36+157 \[Nu])) nv[] vsq[])+nS[] vS[] ((7560-9940 dm km-35840 \[Nu]-280 kp (-21+64 \[Nu])) nv[]^3+(40+4260 dm km+6280 \[Nu]+kp (800+3140 \[Nu])) nv[] vsq[])+SS[] ((4060+1400 dm km-8400 \[Nu]-70 kp (-23+60 \[Nu])) nv[]^4+(-1420 dm km+40 (-90+181 \[Nu])+20 kp (-69+181 \[Nu])) nv[]^2 vsq[]+(1068+248 dm km+kp (486-616 \[Nu])-1232 \[Nu]) vsq[]^2)+nS[]^2 ((8820 dm km+1260 (-13+40 \[Nu])+630 kp (-13+40 \[Nu])) nv[]^4+(-4900 dm km-420 kp (-7+29 \[Nu])-280 (-49+87 \[Nu])) nv[]^2 vsq[]+(-4660-140 dm km+3600 \[Nu]+30 kp (-59+60 \[Nu])) vsq[]^2)+nS[] n\[CapitalSigma][] ((-1890 km (-9+32 \[Nu])+630 dm kp (-27+40 \[Nu])+1260 dm (-13+40 \[Nu])) nv[]^4+(-840 dm (-21+29 \[Nu])-140 dm kp (-56+87 \[Nu])+140 km (-56+227 \[Nu])) nv[]^2 vsq[]+(km (1630-1240 \[Nu])+180 dm (-29+20 \[Nu])+10 dm kp (-163+180 \[Nu])) vsq[]^2)+S\[CapitalSigma][] ((-420 dm (-19+20 \[Nu])-210 dm kp (-1+20 \[Nu])-70 km (3+20 \[Nu])) nv[]^4+(40 dm (-174+181 \[Nu])+20 dm kp (2+181 \[Nu])+km (-40+2060 \[Nu])) nv[]^2 vsq[]+(km (-238-376 \[Nu])-14 dm kp (-17+44 \[Nu])-4 dm (-351+308 \[Nu])) vsq[]^2)+n\[CapitalSigma][]^2 ((-1260 \[Nu] (-13+40 \[Nu])-315 dm km (-27+68 \[Nu])-315 kp (27-122 \[Nu]+80 \[Nu]^2)) nv[]^4+(70 dm km (-56+157 \[Nu])+280 (14-77 \[Nu]+87 \[Nu]^2)+70 kp (56-269 \[Nu]+174 \[Nu]^2)) nv[]^2 vsq[]+(dm km (815-760 \[Nu])-20 (28-289 \[Nu]+180 \[Nu]^2)-5 kp (163-478 \[Nu]+360 \[Nu]^2)) vsq[]^2)+vS[] ((km (4380-11960 \[Nu])+80 dm (23+71 \[Nu])+20 dm kp (-219+142 \[Nu])) nv[]^2+(8 dm (-134+19 \[Nu])+4 dm kp (103+19 \[Nu])+km (-412+1972 \[Nu])) vsq[]) v\[CapitalSigma][]+nS[] ((-70 dm kp (-113+128 \[Nu])-140 dm (-13+128 \[Nu])+70 km (-113+412 \[Nu])) nv[]^3+(km (1730-10090 \[Nu])+10 dm kp (-173+157 \[Nu])+20 dm (8+157 \[Nu])) nv[] vsq[]) v\[CapitalSigma][]+n\[CapitalSigma][] ((70 dm km (-113+270 \[Nu])+280 (-21+15 \[Nu]+128 \[Nu]^2)+70 kp (113-496 \[Nu]+256 \[Nu]^2)) nv[]^3+(-10 dm km (-173+583 \[Nu])-40 (-21+43 \[Nu]+157 \[Nu]^2)-10 kp (173-929 \[Nu]+314 \[Nu]^2)) nv[] vsq[]) v\[CapitalSigma][]+((-10 dm km (-219+370 \[Nu])-40 (-49+88 \[Nu]+142 \[Nu]^2)-10 kp (219-808 \[Nu]+284 \[Nu]^2)) nv[]^2+(2 dm km (-103+237 \[Nu])+kp (206-886 \[Nu]-76 \[Nu]^2)-8 (35-162 \[Nu]+19 \[Nu]^2)) vsq[]) v\[CapitalSigma][]^2+((35 dm km (-3+20 \[Nu])+140 (28-85 \[Nu]+60 \[Nu]^2)+35 kp (3-26 \[Nu]+120 \[Nu]^2)) nv[]^4+(-10 dm km (2+39 \[Nu])+kp (20+350 \[Nu]-3620 \[Nu]^2)-40 (84-251 \[Nu]+181 \[Nu]^2)) nv[]^2 vsq[]+(dm km (-119+60 \[Nu])+4 (84-421 \[Nu]+308 \[Nu]^2)+kp (119-298 \[Nu]+616 \[Nu]^2)) vsq[]^2) \[CapitalSigma]\[CapitalSigma][])//NoScalar;
g16[i_]:=Sc\[CapitalSigma][i] (-792 dm nv[]^3+904 dm nv[] vsq[])+vcS[i] ((6648-1492 dm km+48 \[Nu]+kp (-92+24 \[Nu])) nv[] vS[]+nS[] ((5772 dm km-144 kp (54+11 \[Nu])-36 (647+88 \[Nu])) nv[]^2+(-2824 dm km+4 (2530+279 \[Nu])+kp (3838+558 \[Nu])) vsq[])+n\[CapitalSigma][] ((km (6774-10752 \[Nu])-12 dm (877+132 \[Nu])-6 dm kp (1129+132 \[Nu])) nv[]^2+(dm kp (3331+279 \[Nu])+dm (3779+558 \[Nu])+km (-3331+5369 \[Nu])) vsq[])+(4 dm kp (175+3 \[Nu])+8 dm (536+3 \[Nu])+km (-700+2972 \[Nu])) nv[] v\[CapitalSigma][])+vc\[CapitalSigma][i] ((4 dm kp (175+3 \[Nu])+2 dm (1963+12 \[Nu])+km (-700+2972 \[Nu])) nv[] vS[]+nS[] ((km (6774-10752 \[Nu])-72 dm (235+22 \[Nu])-6 dm kp (1129+132 \[Nu])) nv[]^2+(dm kp (3331+279 \[Nu])+dm (9419+558 \[Nu])+km (-3331+5369 \[Nu])) vsq[])+n\[CapitalSigma][] ((-6 dm km (-1129+830 \[Nu])+6 kp (-1129+3088 \[Nu]+264 \[Nu]^2)+6 (-447+5230 \[Nu]+528 \[Nu]^2)) nv[]^2+(dm km (-3331+2545 \[Nu])+kp (3331-9207 \[Nu]-558 \[Nu]^2)-4 (-381+3974 \[Nu]+279 \[Nu]^2)) vsq[])+(20 dm km (-35+74 \[Nu])-4 kp (-175+720 \[Nu]+6 \[Nu]^2)-6 (-205+1695 \[Nu]+8 \[Nu]^2)) nv[] v\[CapitalSigma][])+ncS[i] (vS[] ((-8016+2238 dm km+1884 \[Nu]+kp (-966+942 \[Nu])) nv[]^2+(8012-862 dm km+168 \[Nu]+kp (448+84 \[Nu])) vsq[])+n\[CapitalSigma][] ((6 dm (399+103 \[Nu])+3 dm kp (1135+103 \[Nu])+km (-3405+8943 \[Nu])) nv[]^3+(km (2295-5601 \[Nu])-15 dm kp (153+65 \[Nu])-6 dm (782+325 \[Nu])) nv[] vsq[])+nS[] ((13632-4626 dm km+1236 \[Nu]+kp (2184+618 \[Nu])) nv[]^3+(3288 dm km-6 kp (217+325 \[Nu])-12 (1371+325 \[Nu])) nv[] vsq[])+((km (1602-4947 \[Nu])+3 dm kp (-534+157 \[Nu])+6 dm (-448+157 \[Nu])) nv[]^2+(3 dm (1133+28 \[Nu])+dm kp (655+42 \[Nu])+km (-655+1682 \[Nu])) vsq[]) v\[CapitalSigma][])+nc\[CapitalSigma][i] (vS[] ((km (1602-4947 \[Nu])+6 dm (-940+157 \[Nu])+3 dm kp (-534+157 \[Nu])) nv[]^2+(dm kp (655+42 \[Nu])+dm (4769+84 \[Nu])+km (-655+1682 \[Nu])) vsq[])+nS[] ((3 dm kp (1135+103 \[Nu])+6 dm (2493+103 \[Nu])+km (-3405+8943 \[Nu])) nv[]^3+(km (2295-5601 \[Nu])-15 dm kp (153+65 \[Nu])-6 dm (2468+325 \[Nu])) nv[] vsq[])+n\[CapitalSigma][] ((3 dm km (-1135+1439 \[Nu])+kp (3405-11127 \[Nu]-618 \[Nu]^2)-12 (-380+1779 \[Nu]+103 \[Nu]^2)) nv[]^3+(-9 dm km (-255+257 \[Nu])+12 (-394+1839 \[Nu]+325 \[Nu]^2)+3 kp (-765+2301 \[Nu]+650 \[Nu]^2)) nv[] vsq[])+((-9 dm km (-178+301 \[Nu])+kp (-1602+5913 \[Nu]-942 \[Nu]^2)-6 (269-1702 \[Nu]+314 \[Nu]^2)) nv[]^2+(5 dm km (-131+164 \[Nu])+kp (655-2130 \[Nu]-84 \[Nu]^2)-2 (-855+4373 \[Nu]+84 \[Nu]^2)) vsq[]) v\[CapitalSigma][])+ncv[i] ((-11784 dm km+36 kp (767+243 \[Nu])+24 (3610+729 \[Nu])) nS[] nv[] vS[]+(42 km (-469+457 \[Nu])+12 dm (3049+729 \[Nu])+6 dm kp (3283+729 \[Nu])) nv[] n\[CapitalSigma][] vS[]+(1290 dm km-6 kp (598+333 \[Nu])-4 (2587+999 \[Nu])) vS[]^2+S\[CapitalSigma][] ((60 dm kp (135+53 \[Nu])+24 dm (574+265 \[Nu])+km (-8100+5316 \[Nu])) nv[]^2+(km (1476-2656 \[Nu])-36 dm kp (41+50 \[Nu])-50 dm (115+72 \[Nu])) vsq[])+SS[] ((-2124 dm km+24 (543+265 \[Nu])+kp (5976+3180 \[Nu])) nv[]^2+(1114 dm km-2 kp (181+900 \[Nu])-4 (521+900 \[Nu])) vsq[])+nS[] n\[CapitalSigma][] ((km (78072-78042 \[Nu])-6 dm kp (13012+2797 \[Nu])-12 dm (13956+2797 \[Nu])) nv[]^2+(6 dm kp (2653+1102 \[Nu])+12 dm (4023+1102 \[Nu])+6 km (-2653+3714 \[Nu])) vsq[])+nS[]^2 ((23706 dm km-6 kp (9061+2797 \[Nu])-6 (29683+5594 \[Nu])) nv[]^2+(-7224 dm km+6 (7003+2204 \[Nu])+kp (8694+6612 \[Nu])) vsq[])+n\[CapitalSigma][]^2 ((-3 dm km (-13012+5105 \[Nu])+6 (-1869+26316 \[Nu]+5594 \[Nu]^2)+kp (-39036+93387 \[Nu]+16782 \[Nu]^2)) nv[]^2+(3 dm km (-2653+1306 \[Nu])+kp (7959-19836 \[Nu]-6612 \[Nu]^2)-6 (-1519+9138 \[Nu]+2204 \[Nu]^2)) vsq[])+(36 dm (923+243 \[Nu])+42 km (-469+457 \[Nu])+6 dm kp (3283+729 \[Nu])) nS[] nv[] v\[CapitalSigma][]+(6 dm km (-3283+1235 \[Nu])-24 (29+2235 \[Nu]+729 \[Nu]^2)-6 kp (-3283+7801 \[Nu]+1458 \[Nu]^2)) nv[] n\[CapitalSigma][] v\[CapitalSigma][]+(km (4878-3162 \[Nu])-18 dm kp (271+111 \[Nu])-2 dm (2533+1998 \[Nu])) vS[] v\[CapitalSigma][]+(1922-38 \[Nu]+3996 \[Nu]^2-3 dm km (-813+97 \[Nu])+3 kp (-813+1723 \[Nu]+666 \[Nu]^2)) v\[CapitalSigma][]^2+((786-15180 \[Nu]-6360 \[Nu]^2+6 dm km (-675+89 \[Nu])-6 kp (-675+1439 \[Nu]+530 \[Nu]^2)) nv[]^2+(dm km (738-214 \[Nu])+24 (-95+401 \[Nu]+150 \[Nu]^2)+2 kp (-369+845 \[Nu]+900 \[Nu]^2)) vsq[]) \[CapitalSigma]\[CapitalSigma][])//NoScalar;
g26[i_]:=((-1268 dm km+12 (941+30 \[Nu])+kp (6122+180 \[Nu])) nS[]+(5 dm kp (739+18 \[Nu])+2 dm (2543+90 \[Nu])+km (-3695+2446 \[Nu])) n\[CapitalSigma][]) vcS[i]+((60 dm (104+3 \[Nu])+5 dm kp (739+18 \[Nu])+km (-3695+2446 \[Nu])) nS[]+(dm km (-3695+1178 \[Nu])+kp (3695-8568 \[Nu]-180 \[Nu]^2)-4 (-54+2831 \[Nu]+90 \[Nu]^2)) n\[CapitalSigma][]) vc\[CapitalSigma][i]+ncS[i] ((-2522 dm km+8 kp (703+90 \[Nu])+8 (1303+180 \[Nu])) nS[] nv[]+(18 dm (159+40 \[Nu])+dm kp (4073+360 \[Nu])+km (-4073+4684 \[Nu])) nv[] n\[CapitalSigma][]+(1318 dm km+8 (-926+27 \[Nu])+4 kp (-901+27 \[Nu])) vS[]+(km (2461-2690 \[Nu])+dm kp (-2461+54 \[Nu])+2 dm (-1111+54 \[Nu])) v\[CapitalSigma][])+nc\[CapitalSigma][i] ((24 dm (187+30 \[Nu])+dm kp (4073+360 \[Nu])+km (-4073+4684 \[Nu])) nS[] nv[]+(dm km (-4073+2162 \[Nu])+kp (4073-10308 \[Nu]-720 \[Nu]^2)-6 (195+779 \[Nu]+240 \[Nu]^2)) nv[] n\[CapitalSigma][]+(km (2461-2690 \[Nu])+dm kp (-2461+54 \[Nu])+2 dm (-1661+54 \[Nu])) vS[]+(954+dm km (2461-1372 \[Nu])+4322 \[Nu]-216 \[Nu]^2+kp (-2461+6294 \[Nu]-108 \[Nu]^2)) v\[CapitalSigma][])+ncv[i] ((98500-6486 dm km+72 \[Nu]+6 kp (7469+6 \[Nu])) nS[]^2+(36 dm kp (1425+\[Nu])+2 dm (48905+36 \[Nu])+km (-51300+25908 \[Nu])) nS[] n\[CapitalSigma][]+(2558-96542 \[Nu]-72 \[Nu]^2+6 dm km (-4275+1078 \[Nu])-6 kp (-4275+9628 \[Nu]+6 \[Nu]^2)) n\[CapitalSigma][]^2+(1300 dm km+4 kp (-2924+3 \[Nu])+8 (-2891+3 \[Nu])) SS[]+(km (12996-5212 \[Nu])+12 dm kp (-1083+\[Nu])+8 dm (-3124+3 \[Nu])) S\[CapitalSigma][]+(-2 dm km (-3249+653 \[Nu])-6 (201-4355 \[Nu]+4 \[Nu]^2)-2 kp (3249-7151 \[Nu]+6 \[Nu]^2)) \[CapitalSigma]\[CapitalSigma][])//NoScalar;


(* ::Section:: *)
(*Linear momentum flux *)


dPdt1PN[i_]:=-(8/105)dm \[Nu]^2 G^3 M^4 (v[i] (-((8 G M)/r[]^5)+(38 nv[]^2-50 vsq[])/r[]^4)+n[i] ((12 G M nv[])/r[]^5+(-45 nv[]^3+55 nv[] vsq[])/r[]^4))//NoScalar;
dPdtLOSO[i_]:=-(8/15) (G^3 M^3 \[Nu]^2)/r[]^5 (4 nv[] vc\[CapitalSigma][i]-2 nc\[CapitalSigma][i] vsq[]+ncv[i] (-3 nv[] n\[CapitalSigma][]-2 v\[CapitalSigma][]))//NoScalar;
dPdtNLOSO[i_]:=-((4 G^3 M^3 \[Nu]^2)/(945 r[]^5))(h05[i]+(G M)/r[] h15[i]+((G M)/r[])^2 h25[i]);
dPdtLOSS[i_]:=-2 (G^3 M^2 \[Nu]^2)/(105 r[]^6) (h06[i]+(4 G M)/r[] h16[i]);


h05[i_]:=vcS[i] (-669 dm nv[]^3+251 dm nv[] vsq[])+ncS[i] (2940 dm nv[]^4-5307 dm nv[]^2 vsq[]+2659 dm vsq[]^2)+vc\[CapitalSigma][i] (-5331 nv[]^3+2513 nv[] vsq[]+\[Nu] (5952 nv[]^3-3464 nv[] vsq[]))+nc\[CapitalSigma][i] (9195 nv[]^4-9987 nv[]^2 vsq[]+2260 vsq[]^2+\[Nu] (-5442 nv[]^4+8610 nv[]^2 vsq[]-4594 vsq[]^2))+ncv[i] (-12 nv[]^3 (1541 dm nS[]+431 n\[CapitalSigma][])+3 nv[] (5287 dm nS[]+1087 n\[CapitalSigma][]) vsq[]-2 vsq[] (2252 dm vS[]+1481 v\[CapitalSigma][])+nv[]^2 (6348 dm vS[]+6024 v\[CapitalSigma][])+\[Nu] (32658 nv[]^3 n\[CapitalSigma][]-27615 nv[] n\[CapitalSigma][] vsq[]-15717 nv[]^2 v\[CapitalSigma][]+9247 vsq[] v\[CapitalSigma][]))+v[i] (-21 nv[]^2 (463 dm Sdncv[]+274 \[CapitalSigma]dncv[])+vsq[] (9049 dm Sdncv[]+4780 \[CapitalSigma]dncv[])+\[Nu] (22089 nv[]^2 \[CapitalSigma]dncv[]-18265 vsq[] \[CapitalSigma]dncv[]))+n[i] (-1056 nv[] vsq[] (13 dm Sdncv[]+7 \[CapitalSigma]dncv[])+nv[]^3 (14604 dm Sdncv[]+8304 \[CapitalSigma]dncv[])+\[Nu] (-31146 nv[]^3 \[CapitalSigma]dncv[]+27534 nv[] vsq[] \[CapitalSigma]dncv[]))//NoScalar;
h15[i_]:=496 dm nv[] vcS[i]+(-6422 nv[]-40 \[Nu] nv[]) vc\[CapitalSigma][i]+nc\[CapitalSigma][i] (3557 nv[]^2+\[Nu] (4618 nv[]^2-3372 vsq[])+1389 vsq[])+ncS[i] (-2092 dm nv[]^2+1056 dm vsq[])+ncv[i] (nv[] (-1886 dm nS[]+4930 n\[CapitalSigma][])+\[Nu] (2807 nv[] n\[CapitalSigma][]-759 v\[CapitalSigma][])-120 (dm vS[]-5 v\[CapitalSigma][]))+v[i] (2568 dm Sdncv[]+669 \[CapitalSigma]dncv[]-2391 \[Nu] \[CapitalSigma]dncv[])+n[i] (nv[] (-3460 dm Sdncv[]-1537 \[CapitalSigma]dncv[])+5563 \[Nu] nv[] \[CapitalSigma]dncv[])//NoScalar;
h25[i_]:=-72 dm ncS[i]//NoScalar;
h06[i_]:=S[i] (nv[]^3 ((1920 dm+4032 km+960 dm kp) nS[]+(1536 dm km-384 kp (4+5 \[Nu])-60 (-45+64 \[Nu])) n\[CapitalSigma][])+vS[] (228 dm vsq[]+1104 km vsq[]+114 dm kp vsq[])+nv[] (nS[] (-1776 dm vsq[]-3192 km vsq[]-888 dm kp vsq[])+n\[CapitalSigma][] (-1152 dm km vsq[]+48 kp (24+37 \[Nu]) vsq[]+12 (-103+296 \[Nu]) vsq[]))+(495 dm km vsq[]-6 (-329+76 \[Nu]) vsq[]-3 kp (165+76 \[Nu]) vsq[]) v\[CapitalSigma][]+nv[]^2 ((-312 dm-1962 km-156 dm kp) vS[]+(-903 dm km+6 (-549+104 \[Nu])+3 kp (301+104 \[Nu])) v\[CapitalSigma][]))+(nv[]^3 ((1536 dm km-384 kp (4+5 \[Nu])-12 (251+320 \[Nu])) nS[]+(-192 dm kp (8+5 \[Nu])-192 km (-8+11 \[Nu])-60 dm (19+32 \[Nu])) n\[CapitalSigma][])+vS[] (495 dm km vsq[]-8 (70+57 \[Nu]) vsq[]-3 kp (165+76 \[Nu]) vsq[])+nv[] (n\[CapitalSigma][] (24 dm kp (48+37 \[Nu]) vsq[]+24 km (-48+59 \[Nu]) vsq[]+12 dm (131+148 \[Nu]) vsq[])+nS[] (-1152 dm km vsq[]+48 kp (24+37 \[Nu]) vsq[]+12 (219+296 \[Nu]) vsq[]))+(-3 dm kp (165+38 \[Nu]) vsq[]-2 dm (-299+114 \[Nu]) vsq[]-3 km (-165+292 \[Nu]) vsq[]) v\[CapitalSigma][]+nv[]^2 ((-903 dm km+156 (5+4 \[Nu])+3 kp (301+104 \[Nu])) vS[]+(6 dm (-185+52 \[Nu])+3 dm kp (301+52 \[Nu])+3 km (-301+550 \[Nu])) v\[CapitalSigma][])) \[CapitalSigma][i]+v[i] ((-888 dm-588 km-444 dm kp) vS[]^2+SS[] (-1248 dm vsq[]-120 km vsq[]-624 dm kp vsq[])+nS[]^2 (4404 dm vsq[]-156 km vsq[]+2202 dm kp vsq[])+S\[CapitalSigma][] (504 dm km vsq[]+24 kp (-21+104 \[Nu]) vsq[]+4 (-449+1248 \[Nu]) vsq[])+n\[CapitalSigma][]^2 (-3 dm kp (-393+734 \[Nu]) vsq[]-6 dm (-71+734 \[Nu]) vsq[]+3 km (-393+1520 \[Nu]) vsq[])+nS[] n\[CapitalSigma][] (-2358 dm km vsq[]-6 kp (-393+1468 \[Nu]) vsq[]-6 (-875+2936 \[Nu]) vsq[])+(-144 dm km+48 kp (3+37 \[Nu])+2 (-953+1776 \[Nu])) vS[] v\[CapitalSigma][]+(-12 km (6+25 \[Nu])+12 dm kp (6+37 \[Nu])+2 dm (-257+444 \[Nu])) v\[CapitalSigma][]^2+nv[] (((5268 dm+2190 km+2634 dm kp) nS[]+(-222 dm km-6 kp (-37+878 \[Nu])-6 (-127+1756 \[Nu])) n\[CapitalSigma][]) vS[]+((-222 dm km-24 (-93+439 \[Nu])-6 kp (-37+878 \[Nu])) nS[]+(-6 dm kp (-37+439 \[Nu])+6 km (-37+513 \[Nu])-6 dm (183+878 \[Nu])) n\[CapitalSigma][]) v\[CapitalSigma][])+(12 dm kp (-21+52 \[Nu]) vsq[]-12 km (-21+94 \[Nu]) vsq[]+8 dm (-37+156 \[Nu]) vsq[]) \[CapitalSigma]\[CapitalSigma][]+nv[]^2 ((-8988 dm-1632 km-4494 dm kp) nS[]^2+(2862 dm km+6 kp (-477+2996 \[Nu])+6 (-989+5992 \[Nu])) nS[] n\[CapitalSigma][]+(3 dm kp (-477+1498 \[Nu])+6 dm (243+1498 \[Nu])-3 km (-477+2452 \[Nu])) n\[CapitalSigma][]^2+(1344 dm+468 km+672 dm kp) SS[]+(-204 dm km-12 kp (-17+224 \[Nu])-12 (-211+448 \[Nu])) S\[CapitalSigma][]+(-24 dm (-25+56 \[Nu])-6 dm kp (-17+112 \[Nu])+6 km (-17+146 \[Nu])) \[CapitalSigma]\[CapitalSigma][]))+n[i] (vS[] (nS[] (1992 dm vsq[]-564 km vsq[]+996 dm kp vsq[])+n\[CapitalSigma][] (-780 dm km vsq[]-24 (-89+166 \[Nu]) vsq[]-12 kp (-65+166 \[Nu]) vsq[]))+(n\[CapitalSigma][] (-12 dm kp (-65+83 \[Nu]) vsq[]-12 dm (69+166 \[Nu]) vsq[]+12 km (-65+213 \[Nu]) vsq[])+nS[] (-780 dm km vsq[]-12 kp (-65+166 \[Nu]) vsq[]-12 (151+332 \[Nu]) vsq[])) v\[CapitalSigma][]+nv[]^2 (((-8472 dm-2172 km-4236 dm kp) nS[]+(1032 dm km+24 kp (-43+353 \[Nu])+6 (-1023+2824 \[Nu])) n\[CapitalSigma][]) vS[]+((1032 dm km+24 kp (-43+353 \[Nu])+12 (-151+1412 \[Nu])) nS[]+(12 dm kp (-86+353 \[Nu])-12 km (-86+525 \[Nu])+6 dm (31+1412 \[Nu])) n\[CapitalSigma][]) v\[CapitalSigma][])+nv[]^3 ((12600 dm-1230 km+6300 dm kp) nS[]^2+(-7530 dm km-90 (-143+560 \[Nu])-30 kp (-251+840 \[Nu])) nS[] n\[CapitalSigma][]+(-90 dm (-3+140 \[Nu])-15 dm kp (-251+420 \[Nu])+15 km (-251+922 \[Nu])) n\[CapitalSigma][]^2+(-2016 dm-210 km-1008 dm kp) SS[]+(798 dm km+42 kp (-19+96 \[Nu])+48 (-25+168 \[Nu])) S\[CapitalSigma][]+(21 dm kp (-19+48 \[Nu])+36 dm (11+56 \[Nu])-21 km (-19+86 \[Nu])) \[CapitalSigma]\[CapitalSigma][])+nv[] ((1464 dm+1200 km+732 dm kp) vS[]^2+nS[]^2 (-7512 dm vsq[]+2934 km vsq[]-3756 dm kp vsq[])+SS[] (1944 dm vsq[]-126 km vsq[]+972 dm kp vsq[])+S\[CapitalSigma][] (-1098 dm km vsq[]-72 (-7+108 \[Nu]) vsq[]-18 kp (-61+216 \[Nu]) vsq[])+n\[CapitalSigma][]^2 (3 dm kp (-1115+1252 \[Nu]) vsq[]+6 dm (-233+1252 \[Nu]) vsq[]-3 km (-1115+3482 \[Nu]) vsq[])+nS[] n\[CapitalSigma][] (6690 dm km vsq[]+6 kp (-1115+2504 \[Nu]) vsq[]+6 (-1709+5008 \[Nu]) vsq[])+(468 dm km-12 kp (39+244 \[Nu])-6 (-751+976 \[Nu])) vS[] v\[CapitalSigma][]+(6 km (39+44 \[Nu])-6 dm kp (39+122 \[Nu])-6 dm (-255+244 \[Nu])) v\[CapitalSigma][]^2+(-36 dm (19+54 \[Nu]) vsq[]-9 dm kp (-61+108 \[Nu]) vsq[]+9 km (-61+230 \[Nu]) vsq[]) \[CapitalSigma]\[CapitalSigma][]))//NoScalar;
h16[i_]:=S[i] (nv[] ((60 dm+32 km+30 dm kp) nS[]+(dm km+kp (-1-60 \[Nu])-5 (1+24 \[Nu])) n\[CapitalSigma][])+(-12 dm-44 km-6 dm kp) vS[]+(59-19 dm km+24 \[Nu]+kp (19+12 \[Nu])) v\[CapitalSigma][])+(nv[] ((79+dm km+kp (-1-60 \[Nu])-120 \[Nu]) nS[]+(km (1+28 \[Nu])-dm kp (1+30 \[Nu])-dm (7+60 \[Nu])) n\[CapitalSigma][])+(-67-19 dm km+24 \[Nu]+kp (19+12 \[Nu])) vS[]+(-3 dm^3+dm kp (19+6 \[Nu])+km (-19+32 \[Nu])) v\[CapitalSigma][]) \[CapitalSigma][i]+v[i] ((192 dm-16 km+96 dm kp) nS[]^2+(-112 dm km-16 kp (-7+24 \[Nu])-4 (-49+192 \[Nu])) nS[] n\[CapitalSigma][]+(-8 dm kp (-7+12 \[Nu])+8 km (-7+26 \[Nu])-3 dm (1+64 \[Nu])) n\[CapitalSigma][]^2+(-60 dm+20 km-30 dm kp) SS[]+(50 dm km+10 kp (-5+12 \[Nu])+5 (-13+48 \[Nu])) S\[CapitalSigma][]+(5 dm kp (-5+6 \[Nu])-5 km (-5+16 \[Nu])+2 dm (1+30 \[Nu])) \[CapitalSigma]\[CapitalSigma][])+n[i] (((24 dm+52 km+12 dm kp) nS[]+(20 dm km-4 kp (5+6 \[Nu])-3 (-17+16 \[Nu])) n\[CapitalSigma][]) vS[]+((20 dm km-4 kp (5+6 \[Nu])-2 (13+24 \[Nu])) nS[]+(-4 dm kp (5+3 \[Nu])-4 km (-5+7 \[Nu])-dm (-1+24 \[Nu])) n\[CapitalSigma][]) v\[CapitalSigma][]+nv[] ((-282 dm-27 km-141 dm kp) nS[]^2+(114 dm km+6 kp (-19+94 \[Nu])+3 (-99+376 \[Nu])) nS[] n\[CapitalSigma][]+(3 dm kp (-19+47 \[Nu])+6 dm (1+47 \[Nu])-3 km (-19+85 \[Nu])) n\[CapitalSigma][]^2+(66 dm-19 km+33 dm kp) SS[]+(59-52 dm km-264 \[Nu]-4 kp (-13+33 \[Nu])) S\[CapitalSigma][]+(-66 dm \[Nu]-dm kp (-26+33 \[Nu])+km (-26+85 \[Nu])) \[CapitalSigma]\[CapitalSigma][]))//NoScalar;


(* ::Section:: *)
(*Center-of-mass flux*)


dGdt1PN[i_]:=-v[i] ((24 dm G^3 M^4 \[Nu]^2 nv[])/(35 r[]^3)+(4 dm G^2 M^3 \[Nu]^2 nv[] (15 nv[]^2-29 vsq[]))/(105 r[]^2))-n[i] (-((16 dm G^4 M^5 \[Nu]^2)/(35 r[]^4))+(4 dm G^3 M^4 \[Nu]^2 (89 nv[]^2-101 vsq[]))/(105 r[]^3)-(2 dm G^2 M^3 \[Nu]^2 (225 nv[]^4-366 nv[]^2 vsq[]+113 vsq[]^2))/(105 r[]^2))//NoScalar;
dGdtLOSO[i_]:=-((G^2 M^2 \[Nu]^2)/(105 r[]^3))(k05[i]+2 (G M)/r[] k15[i]+8((G M)/r[])^2 k25[i]);
dGdtLOSS[i_]:=-((G^2 M \[Nu]^2)/(105 r[]^4))(k06[i]+(G M)/r[] k16[i]);


k05[i_]:=vcS[i] (-2475 dm nv[]^4+3726 dm nv[]^2 vsq[]-1135 dm vsq[]^2)+vc\[CapitalSigma][i] (75 (-17+71 \[Nu]) nv[]^4-6 (-313+1315 \[Nu]) nv[]^2 vsq[]+(-559+2325 \[Nu]) vsq[]^2)+ncS[i] (3675 dm nv[]^5-6210 dm nv[]^3 vsq[]+2451 dm nv[] vsq[]^2)+nc\[CapitalSigma][i] (-525 (-3+13 \[Nu]) nv[]^5+30 (-87+379 \[Nu]) nv[]^3 vsq[]-3 (-341+1483 \[Nu]) nv[] vsq[]^2)+v[i] (nv[]^3 (-1680 dm Sdncv[]+60 (-14+47 \[Nu]) \[CapitalSigma]dncv[])+nv[] (1716 dm Sdncv[] vsq[]-12 (-73+253 \[Nu]) vsq[] \[CapitalSigma]dncv[]))+n[i] (1878 dm Sdncv[] vsq[]^2-6 (-167+645 \[Nu]) vsq[]^2 \[CapitalSigma]dncv[]+nv[]^4 (5250 dm Sdncv[]-1050 (-3+11 \[Nu]) \[CapitalSigma]dncv[])+nv[]^2 (-7320 dm Sdncv[] vsq[]+60 (-70+261 \[Nu]) vsq[] \[CapitalSigma]dncv[]))//NoScalar;
k15[i_]:=vcS[i] (792 dm nv[]^2-778 dm vsq[])+vc\[CapitalSigma][i] (-3 (-136+567 \[Nu]) nv[]^2+3 (-134+567 \[Nu]) vsq[])+ncS[i] (-920 dm nv[]^3+806 dm nv[] vsq[])+nc\[CapitalSigma][i] ((-404+1763 \[Nu]) nv[]^3-(-354+1559 \[Nu]) nv[] vsq[])+ncv[i] (nv[]^2 (-16 dm nS[]-2 (-7+13 \[Nu]) n\[CapitalSigma][])+12 dm nS[] vsq[]+2 (-7+15 \[Nu]) n\[CapitalSigma][] vsq[]+nv[] (4 dm vS[]-4 \[Nu] v\[CapitalSigma][]))+nv[] v[i] (-48 dm Sdncv[]+4 (-21+116 \[Nu]) \[CapitalSigma]dncv[])+n[i] (2025 dm Sdncv[] vsq[]-5 (-175+662 \[Nu]) vsq[] \[CapitalSigma]dncv[]+nv[]^2 (-1955 dm Sdncv[]+(-833+2978 \[Nu]) \[CapitalSigma]dncv[]))//NoScalar;
k25[i_]:=59 dm ncS[i] nv[]+(21-95 \[Nu]) nc\[CapitalSigma][i] nv[]+ncv[i] (dm nS[]-\[Nu] n\[CapitalSigma][])-35 dm vcS[i]+5 (-3+13 \[Nu]) vc\[CapitalSigma][i]+n[i] (115 dm Sdncv[]-2 (-12+41 \[Nu]) \[CapitalSigma]dncv[])//NoScalar;
k06[i_]:=S[i] (nv[]^4 ((-2100 dm-1050 dm kp) nS[]+(-1050 (1-4 \[Nu])+525 dm km-525 (1-4 \[Nu]) kp) n\[CapitalSigma][])+nS[] (-852 dm vsq[]^2-12 km vsq[]^2-426 dm kp vsq[]^2)+n\[CapitalSigma][] (-426 (1-4 \[Nu]) vsq[]^2+207 dm km vsq[]^2+3 kp (-69+284 \[Nu]) vsq[]^2)+nv[]^2 (nS[] (3000 dm vsq[]+60 km vsq[]+1500 dm kp vsq[])+n\[CapitalSigma][] (1500 (1-4 \[Nu]) vsq[]-720 dm km vsq[]-120 kp (-6+25 \[Nu]) vsq[]))+nv[]^3 ((600 dm-300 km+300 dm kp) vS[]+(300 (1-4 \[Nu])-300 dm km-300 kp (-1+2 \[Nu])) v\[CapitalSigma][])+nv[] (vS[] (-576 dm vsq[]+156 km vsq[]-288 dm kp vsq[])+(-288 (1-4 \[Nu]) vsq[]+222 dm km vsq[]+6 kp (-37+96 \[Nu]) vsq[]) v\[CapitalSigma][]))+(nv[]^4 ((-1050 (1-4 \[Nu])+525 dm km-525 (1-4 \[Nu]) kp) nS[]+(525 (1-4 \[Nu]) km+2100 dm \[Nu]+525 dm kp (-1+2 \[Nu])) n\[CapitalSigma][])+n\[CapitalSigma][] (852 dm \[Nu] vsq[]^2+3 dm kp (-69+142 \[Nu]) vsq[]^2-3 km (-69+280 \[Nu]) vsq[]^2)+nS[] (-426 (1-4 \[Nu]) vsq[]^2+207 dm km vsq[]^2+3 kp (-69+284 \[Nu]) vsq[]^2)+nv[]^2 (nS[] (1500 (1-4 \[Nu]) vsq[]-720 dm km vsq[]-120 kp (-6+25 \[Nu]) vsq[])+n\[CapitalSigma][] (-3000 dm \[Nu] vsq[]-60 dm kp (-12+25 \[Nu]) vsq[]+60 km (-12+49 \[Nu]) vsq[]))+nv[]^3 ((300 (1-4 \[Nu])-300 dm km-300 kp (-1+2 \[Nu])) vS[]+(-300 dm kp (-1+\[Nu])-600 dm \[Nu]+300 km (-1+3 \[Nu])) v\[CapitalSigma][])+nv[] (vS[] (-288 (1-4 \[Nu]) vsq[]+222 dm km vsq[]+6 kp (-37+96 \[Nu]) vsq[])+(576 dm \[Nu] vsq[]+6 dm kp (-37+48 \[Nu]) vsq[]-6 km (-37+122 \[Nu]) vsq[]) v\[CapitalSigma][])) \[CapitalSigma][i]+v[i] (vS[] (nS[] (-984 dm vsq[]-24 km vsq[]-492 dm kp vsq[])+n\[CapitalSigma][] (-492 (1-4 \[Nu]) vsq[]+234 dm km vsq[]+6 kp (-39+164 \[Nu]) vsq[]))+(n\[CapitalSigma][] (984 dm \[Nu] vsq[]+6 dm kp (-39+82 \[Nu]) vsq[]-6 km (-39+160 \[Nu]) vsq[])+nS[] (-492 (1-4 \[Nu]) vsq[]+234 dm km vsq[]+6 kp (-39+164 \[Nu]) vsq[])) v\[CapitalSigma][]+nv[]^2 (((2880 dm+120 km+1440 dm kp) nS[]+(1440 (1-4 \[Nu])-660 dm km-60 kp (-11+48 \[Nu])) n\[CapitalSigma][]) vS[]+((1440 (1-4 \[Nu])-660 dm km-60 kp (-11+48 \[Nu])) nS[]+(-2880 dm \[Nu]-60 dm kp (-11+24 \[Nu])+60 km (-11+46 \[Nu])) n\[CapitalSigma][]) v\[CapitalSigma][])+nv[]^3 ((-5460 dm-2730 dm kp) nS[]^2+(-5460 (1-4 \[Nu])+2730 dm km-2730 (1-4 \[Nu]) kp) nS[] n\[CapitalSigma][]+(1365 (1-4 \[Nu]) km+5460 dm \[Nu]+1365 dm kp (-1+2 \[Nu])) n\[CapitalSigma][]^2+(660 dm+60 km+330 dm kp) SS[]+(660 (1-4 \[Nu])-270 dm km-30 kp (-9+44 \[Nu])) S\[CapitalSigma][]+(-660 dm \[Nu]-15 dm kp (-9+22 \[Nu])+15 km (-9+40 \[Nu])) \[CapitalSigma]\[CapitalSigma][])+nv[] ((-336 dm+12 km-168 dm kp) vS[]^2+SS[] (-708 dm vsq[]-48 km vsq[]-354 dm kp vsq[])+nS[]^2 (4020 dm vsq[]+2010 dm kp vsq[])+nS[] n\[CapitalSigma][] (4020 (1-4 \[Nu]) vsq[]-2010 dm km vsq[]+2010 (1-4 \[Nu]) kp vsq[])+n\[CapitalSigma][]^2 (-1005 (1-4 \[Nu]) km vsq[]-4020 dm \[Nu] vsq[]-1005 dm kp (-1+2 \[Nu]) vsq[])+S\[CapitalSigma][] (-708 (1-4 \[Nu]) vsq[]+306 dm km vsq[]+6 kp (-51+236 \[Nu]) vsq[])+(-336 (1-4 \[Nu])+180 dm km+12 kp (-15+56 \[Nu])) vS[] v\[CapitalSigma][]+(336 dm \[Nu]+6 dm kp (-15+28 \[Nu])-6 km (-15+58 \[Nu])) v\[CapitalSigma][]^2+(708 dm \[Nu] vsq[]+3 dm kp (-51+118 \[Nu]) vsq[]-3 km (-51+220 \[Nu]) vsq[]) \[CapitalSigma]\[CapitalSigma][]))+n[i] (vS[]^2 (-636 dm vsq[]+30 km vsq[]-318 dm kp vsq[])+SS[] (-714 dm vsq[]^2-6 km vsq[]^2-357 dm kp vsq[]^2)+nS[]^2 (3630 dm vsq[]^2+1815 dm kp vsq[]^2)+nS[] n\[CapitalSigma][] (3630 (1-4 \[Nu]) vsq[]^2-1815 dm km vsq[]^2+1815 (1-4 \[Nu]) kp vsq[]^2)+n\[CapitalSigma][]^2 (1/2 (-1815) (1-4 \[Nu]) km vsq[]^2-3630 dm \[Nu] vsq[]^2-1815/2 dm kp (-1+2 \[Nu]) vsq[]^2)+S\[CapitalSigma][] (-714 (1-4 \[Nu]) vsq[]^2+351 dm km vsq[]^2+3 kp (-117+476 \[Nu]) vsq[]^2)+vS[] (-636 (1-4 \[Nu]) vsq[]+348 dm km vsq[]+12 kp (-29+106 \[Nu]) vsq[]) v\[CapitalSigma][]+(636 dm \[Nu] vsq[]+6 dm kp (-29+53 \[Nu]) vsq[]-6 km (-29+111 \[Nu]) vsq[]) v\[CapitalSigma][]^2+nv[]^3 (((-16800 dm-8400 dm kp) nS[]+(-8400 (1-4 \[Nu])+4200 dm km-4200 (1-4 \[Nu]) kp) n\[CapitalSigma][]) vS[]+((-8400 (1-4 \[Nu])+4200 dm km-4200 (1-4 \[Nu]) kp) nS[]+(4200 (1-4 \[Nu]) km+16800 dm \[Nu]+4200 dm kp (-1+2 \[Nu])) n\[CapitalSigma][]) v\[CapitalSigma][])+nv[] (vS[] (nS[] (10680 dm vsq[]+5340 dm kp vsq[])+n\[CapitalSigma][] (5340 (1-4 \[Nu]) vsq[]-2670 dm km vsq[]+2670 (1-4 \[Nu]) kp vsq[]))+(nS[] (5340 (1-4 \[Nu]) vsq[]-2670 dm km vsq[]+2670 (1-4 \[Nu]) kp vsq[])+n\[CapitalSigma][] (-2670 (1-4 \[Nu]) km vsq[]-10680 dm \[Nu] vsq[]-2670 dm kp (-1+2 \[Nu]) vsq[])) v\[CapitalSigma][])+(714 dm \[Nu] vsq[]^2+3/2 dm kp (-117+238 \[Nu]) vsq[]^2-3/2 km (-117+472 \[Nu]) vsq[]^2) \[CapitalSigma]\[CapitalSigma][]+nv[]^4 ((28350 dm+14175 dm kp) nS[]^2+(28350 (1-4 \[Nu])-14175 dm km+14175 (1-4 \[Nu]) kp) nS[] n\[CapitalSigma][]+(-(1/2) (14175 (1-4 \[Nu]) km)-28350 dm \[Nu]-14175/2 dm kp (-1+2 \[Nu])) n\[CapitalSigma][]^2+(-3150 dm-1575 dm kp) SS[]+(-3150 (1-4 \[Nu])+1575 dm km-1575 (1-4 \[Nu]) kp) S\[CapitalSigma][]+(1575/2 (1-4 \[Nu]) km+3150 dm \[Nu]+1575/2 dm kp (-1+2 \[Nu])) \[CapitalSigma]\[CapitalSigma][])+nv[]^2 ((2100 dm-150 km+1050 dm kp) vS[]^2+nS[]^2 (-27300 dm vsq[]-13650 dm kp vsq[])+SS[] (3840 dm vsq[]+30 km vsq[]+1920 dm kp vsq[])+nS[] n\[CapitalSigma][] (-27300 (1-4 \[Nu]) vsq[]+13650 dm km vsq[]-13650 (1-4 \[Nu]) kp vsq[])+n\[CapitalSigma][]^2 (6825 (1-4 \[Nu]) km vsq[]+27300 dm \[Nu] vsq[]+6825 dm kp (-1+2 \[Nu]) vsq[])+S\[CapitalSigma][] (3840 (1-4 \[Nu]) vsq[]-1890 dm km vsq[]-30 kp (-63+256 \[Nu]) vsq[])+(2100 (1-4 \[Nu])-1200 dm km-600 kp (-2+7 \[Nu])) vS[] v\[CapitalSigma][]+(-2100 dm \[Nu]-150 dm kp (-4+7 \[Nu])+150 km (-4+15 \[Nu])) v\[CapitalSigma][]^2+(-3840 dm \[Nu] vsq[]-15 dm kp (-63+128 \[Nu]) vsq[]+15 km (-63+254 \[Nu]) vsq[]) \[CapitalSigma]\[CapitalSigma][]))//NoScalar;k16[i_]:=S[i] (nv[]^2 ((1212 dm+108 km+606 dm kp) nS[]+(-249 dm km-6 (-121+404 \[Nu])-3 kp (-83+404 \[Nu])) n\[CapitalSigma][])+nS[] (-1092 dm vsq[]-80 km vsq[]-546 dm kp vsq[])+n\[CapitalSigma][] (233 dm km vsq[]+26 (-25+84 \[Nu]) vsq[]+kp (-233+1092 \[Nu]) vsq[])+nv[] (68 km vS[]+(-16+34 dm km-34 kp) v\[CapitalSigma][]))+(nv[]^2 ((-249 dm km-6 (-93+404 \[Nu])-3 kp (-83+404 \[Nu])) nS[]+(-12 dm (-6+101 \[Nu])-3 dm kp (-83+202 \[Nu])+3 km (-83+368 \[Nu])) n\[CapitalSigma][])+n\[CapitalSigma][] (4 dm (-17+273 \[Nu]) vsq[]+dm kp (-233+546 \[Nu]) vsq[]-km (-233+1012 \[Nu]) vsq[])+nS[] (233 dm km vsq[]+6 (-85+364 \[Nu]) vsq[]+kp (-233+1092 \[Nu]) vsq[])+nv[] ((12+34 dm km-34 kp) vS[]+(-4 dm-34 dm kp-34 km (-1+2 \[Nu])) v\[CapitalSigma][])) \[CapitalSigma][i]+v[i] (((-480 dm-8 km-240 dm kp) nS[]+(116 dm km+8 (-37+120 \[Nu])+4 kp (-29+120 \[Nu])) n\[CapitalSigma][]) vS[]+((116 dm km+64 (-2+15 \[Nu])+4 kp (-29+120 \[Nu])) nS[]+(4 dm kp (-29+60 \[Nu])+8 dm (7+60 \[Nu])-4 km (-29+118 \[Nu])) n\[CapitalSigma][]) v\[CapitalSigma][]+nv[] ((-168 dm-78 km-84 dm kp) nS[]^2+(6 dm km+12 (-19+56 \[Nu])+6 kp (-1+56 \[Nu])) nS[] n\[CapitalSigma][]+(12 dm (-5+14 \[Nu])+3 dm kp (-1+28 \[Nu])-3 km (-1+30 \[Nu])) n\[CapitalSigma][]^2+(216 dm+6 km+108 dm kp) SS[]+(-102 dm km-6 kp (-17+72 \[Nu])-8 (-25+108 \[Nu])) S\[CapitalSigma][]+(-8 dm (2+27 \[Nu])-3 dm kp (-17+36 \[Nu])+3 km (-17+70 \[Nu])) \[CapitalSigma]\[CapitalSigma][]))+n[i] ((-1176 dm-4 km-588 dm kp) vS[]^2+SS[] (-2460 dm vsq[]+30 km vsq[]-1230 dm kp vsq[])+nS[]^2 (9648 dm vsq[]-6 km vsq[]+4824 dm kp vsq[])+S\[CapitalSigma][] (1260 dm km vsq[]+60 kp (-21+82 \[Nu]) vsq[]+4 (-641+2460 \[Nu]) vsq[])+nS[] n\[CapitalSigma][] (-4830 dm km vsq[]-6 kp (-805+3216 \[Nu]) vsq[]-12 (-803+3216 \[Nu]) vsq[])+n\[CapitalSigma][]^2 (-12 dm (1+804 \[Nu]) vsq[]-3 dm kp (-805+1608 \[Nu]) vsq[]+3 km (-805+3218 \[Nu]) vsq[])+(584 dm km+112 (-11+42 \[Nu])+8 kp (-73+294 \[Nu])) vS[] v\[CapitalSigma][]+(56 dm (-1+21 \[Nu])+4 dm kp (-73+147 \[Nu])-4 km (-73+293 \[Nu])) v\[CapitalSigma][]^2+nv[] (((7080 dm+96 km+3540 dm kp) nS[]+(-1722 dm km-48 (-76+295 \[Nu])-6 kp (-287+1180 \[Nu])) n\[CapitalSigma][]) vS[]+((-1722 dm km-120 (-29+118 \[Nu])-6 kp (-287+1180 \[Nu])) nS[]+(-24 dm (-2+295 \[Nu])-6 dm kp (-287+590 \[Nu])+6 km (-287+1164 \[Nu])) n\[CapitalSigma][]) v\[CapitalSigma][])+(30 dm kp (-21+41 \[Nu]) vsq[]-30 km (-21+83 \[Nu]) vsq[]+4 dm (-26+615 \[Nu]) vsq[]) \[CapitalSigma]\[CapitalSigma][]+nv[]^2 ((-16104 dm+12 km-8052 dm kp) nS[]^2+(8064 dm km+48 kp (-168+671 \[Nu])+48 (-335+1342 \[Nu])) nS[] n\[CapitalSigma][]+(12 dm kp (-336+671 \[Nu])+24 dm (1+671 \[Nu])-12 km (-336+1343 \[Nu])) n\[CapitalSigma][]^2+(2604 dm-72 km+1302 dm kp) SS[]+(-1374 dm km-6 kp (-229+868 \[Nu])-12 (-227+868 \[Nu])) S\[CapitalSigma][]+(-12 dm (-10+217 \[Nu])-3 dm kp (-229+434 \[Nu])+3 km (-229+892 \[Nu])) \[CapitalSigma]\[CapitalSigma][]))//NoScalar;
k26[i_]:=((-288 dm+32 km-144 dm kp) nS[]+(88 dm km+32 (-5+18 \[Nu])+8 kp (-11+36 \[Nu])) n\[CapitalSigma][]) S[i]+((88 dm km+8 kp (-11+36 \[Nu])+12 (-11+48 \[Nu])) nS[]+(8 dm kp (-11+18 \[Nu])-8 km (-11+40 \[Nu])+4 dm (-1+72 \[Nu])) n\[CapitalSigma][]) \[CapitalSigma][i]+n[i] ((1368 dm+4 km+684 dm kp) nS[]^2+(-680 dm km-8 kp (-85+342 \[Nu])-4 (-341+1368 \[Nu])) nS[] n\[CapitalSigma][]+(-4 dm kp (-85+171 \[Nu])+4 km (-85+341 \[Nu])-4 dm (1+342 \[Nu])) n\[CapitalSigma][]^2+(-360 dm-12 km-180 dm kp) SS[]+(168 dm km+24 kp (-7+30 \[Nu])+8 (-47+180 \[Nu])) S\[CapitalSigma][]+(12 dm kp (-7+15 \[Nu])-12 km (-7+29 \[Nu])+8 dm (-2+45 \[Nu])) \[CapitalSigma]\[CapitalSigma][])//NoScalar;


(* ::Section:: *)
(*Circular limit*)


(* ::Text:: *)
(*Every spin variable in this section is 'conserved norm variable'.*)


GMoverrSS:=X^3 (-(((2+kp) S[]^2)/(2 G^2 M^4))+((km-dm (2+kp)) S[] \[CapitalSigma][])/(2 G^2 M^4)+((dm km-kp)/(4 G^2 M^4)+((2+kp) \[Nu])/(2 G^2 M^4)) \[CapitalSigma][]^2)+X^4 (((56-33 dm km-33 kp)/(36 G^2 M^4)-((2+kp) \[Nu])/(6 G^2 M^4)) S[]^2+((5 dm)/(3 G^2 M^4)+((23 km-dm (2+kp)) \[Nu])/(6 G^2 M^4)) S[] \[CapitalSigma][]+(1/(G^2 M^4)-((2-dm km+kp) \[Nu])/(G^2 M^4)+((2+kp) \[Nu]^2)/(6 G^2 M^4)) \[CapitalSigma][]^2);
dotomegaoveromegasq=X^(9/2) ((96 (2+kp) \[Nu] S[]^2)/(G^2 M^4)+(96 (-km+dm (2+kp)) \[Nu] S[] \[CapitalSigma][])/(G^2 M^4)+(((6-240 dm km+240 kp) \[Nu])/(5 G^2 M^4)-(96 (2+kp) \[Nu]^2)/(G^2 M^4)) \[CapitalSigma][]^2)+X^(11/2) (((2 (51036+3101 dm km+5078 kp) \[Nu])/(35 G^2 M^4)-(2064 (2+kp) \[Nu]^2)/(5 G^2 M^4)) S[]^2+(((70600 dm-3282 km-672 (1-4 \[Nu]) km+3954 dm kp) \[Nu])/(35 G^2 M^4)-(8 (233 km+258 dm (2+kp)) \[Nu]^2)/(5 G^2 M^4)) S[] \[CapitalSigma][]+(((5523-1977 dm km+1977 kp) \[Nu])/(35 G^2 M^4)-((47269-1022 dm km+4976 kp) \[Nu]^2)/(35 G^2 M^4)+(2064 (2+kp) \[Nu]^3)/(5 G^2 M^4)) \[CapitalSigma][]^2);
cirELOSS:=X^3 (((2+kp) \[Nu] S[]^2)/(2 G^2 M^3)+((-km+dm (2+kp)) \[Nu] S[] \[CapitalSigma][])/(2 G^2 M^3)+(((-dm km+kp) \[Nu])/(4 G^2 M^3)-((2+kp) \[Nu]^2)/(2 G^2 M^3)) \[CapitalSigma][]^2);
cirENLOSS:=X^4 (((5 (-20+6 dm km+15 kp) \[Nu])/(36 G^2 M^3)-(5 (2+kp) \[Nu]^2)/(12 G^2 M^3)) S[]^2+(-((5 (3 km+dm (10-3 kp)) \[Nu])/(12 G^2 M^3))-(5 (7 km+dm (2+kp)) \[Nu]^2)/(12 G^2 M^3)) S[] \[CapitalSigma][]+(-((5 (4+dm km-kp) \[Nu])/(8 G^2 M^3))-(5 (-8+dm km+kp) \[Nu]^2)/(8 G^2 M^3)+(5 (2+kp) \[Nu]^3)/(12 G^2 M^3)) \[CapitalSigma][]^2);
cirdEdtLOSS:=-((32 X^7 \[Nu]^2 (+(4+2 kp) S[]^2+(4 dm-2 km+2 dm kp) S[] \[CapitalSigma][]+(1/16-dm km+kp+(-4-2 kp) \[Nu]) \[CapitalSigma][]^2))/(5 G^3 M^4))//NoScalar;
cirdEdtNLOSS:=(-32 (\[Nu]^2) (X^8) )/(5 G^3 M^4) ((-(5239/504)+(41 dm km)/16-(271 kp)/112+(-(43/2)-(43 kp)/4) \[Nu]) S[]^2+(-((817 dm)/56)+(279 km)/56-(279 dm kp)/56+(-((43 dm)/2)+km/2-(43 dm kp)/4) \[Nu]) S[] \[CapitalSigma][]+(-(25/8)+(279 dm km)/112-(279 kp)/112+(344/21+(45 dm km)/16+(243 kp)/112) \[Nu]+(43/2+(43 kp)/4) \[Nu]^2) \[CapitalSigma][]^2)//NoScalar;
\[CapitalDelta]\[Phi]SS=(5 ((2275983360 S[]^2)/Sqrt[X]+(1137991680 kp S[]^2)/Sqrt[X]+(2275983360 dm S[] \[CapitalSigma][])/Sqrt[X]-(1137991680 km S[] \[CapitalSigma][])/Sqrt[X]+(1137991680 dm kp S[] \[CapitalSigma][])/Sqrt[X]+(14224896 \[CapitalSigma][]^2)/Sqrt[X]-(568995840 dm km \[CapitalSigma][]^2)/Sqrt[X]+(568995840 kp (1-2 \[Nu]) \[CapitalSigma][]^2)/Sqrt[X]-(2275983360 \[Nu] \[CapitalSigma][]^2)/Sqrt[X]))/(7283146752 G^2 M^4 \[Nu])+1/(7283146752 G^2 M^4 \[Nu]) 5 (-2709504 kp Sqrt[X] (3127+504 \[Nu]) S[]^2-225792 Sqrt[X] (-49720+9303 dm km+12096 \[Nu]) S[]^2-5419008 dm Sqrt[X] (-1955+504 \[Nu]) S[] \[CapitalSigma][]-677376 dm kp Sqrt[X] (9407+2016 \[Nu]) S[] \[CapitalSigma][]+677376 km Sqrt[X] (9407+14420 \[Nu]) S[] \[CapitalSigma][]+6957074880 Sqrt[X] \[CapitalSigma][]^2-9565226496 Sqrt[X] \[Nu] \[CapitalSigma][]^2+2731180032 Sqrt[X] \[Nu]^2 \[CapitalSigma][]^2+338688 dm km Sqrt[X] (9407+8218 \[Nu]) \[CapitalSigma][]^2+338688 kp Sqrt[X] (-9407+10596 \[Nu]+4032 \[Nu]^2) \[CapitalSigma][]^2);
VkickSpin[i_]:=-((16 X^(9/2) \[Nu]^2 n[i] \[CapitalSigma][])/(15 G M^2))+(8 X^(11/2) \[Nu]^2 n[i] (-940 dm S[]+3 (-67+412 \[Nu]) \[CapitalSigma][]))/(315 G M^2)+X^6 n[i] ((8 (2 km+29 dm (2+kp)) \[Nu]^2 SS[])/(21 G^2 M^4)-(8 \[Nu]^2 (-362+135 dm km+1160 \[Nu]+5 kp (-27+116 \[Nu])) S\[CapitalSigma][])/(105 G^2 M^4)+(4 \[Nu]^2 (dm (12+kp (27-58 \[Nu])-116 \[Nu])+km (-27+112 \[Nu])) \[CapitalSigma]\[CapitalSigma][])/(21 G^2 M^4));

